A compactness theorem for twisted-unitary elements of integral group rings, with a certified route to the theta-unitary Case A at window B(4) of the Promislow group

Let G be a torsion-free group whose real group algebra R[G] has no zero divisors, and let u -> u^{*theta} be an l2-isometric anti-involution of R[G] (a composition of the inversion involution with a ring automorphism and a sign character). We prove a compactness theorem: for every finite *theta-closed support window W the constant mu*(W) = min{ ||w^{*theta}w||_2 : ||w||_2 = 1, supp(w) in W } is strictly positive, and every real theta-unitary element (u^{*theta}u = 1) supported in W satisfies ||u||_2 <= mu*(W)^{-1/2}. In particular the integer theta-unitary elements supported in W form a finite, effectively enumerable set: the a priori infinite "height" direction of the unit search collapses to a single real constant. For the Promislow (Hantzsche-Wendt) group P and the window B(4) that hosts Gardam's counterexample to the unit conjecture over F_2, we combine this with exact SAT-certified height ladders (heights <= 31 per stratum, DRAT-certified master cell at larger heights), a radius-free depth-tail theorem, and a mirror symmetry between the +- strata, reducing the vanishing of all nontrivial theta-unitary units u = +-1 (mod 2) with supp(u) in B(4) to a single certified lower bound on mu*(B(4)). We report numerical estimates mu*(B(4)) ~ 1.4e-3, well above the required threshold, and prove three structural results about the remaining certification problem: no linear (Cauchy-Schwarz) dual certificate exists, because P carries theta-anti-unitary trivial elements; and, numerically, the level-2 sum-of-squares relaxation is boundary-pinned with an explicit slope, both in the direct and in the ideal-multiplier formulation -- the obstruction being a spurious pseudo-moment that no measure can realize. We also contrast the mechanism with Z[D_infinity], where torsion produces zero divisors, mu* = 0, and genuinely unbounded unipotent families of twisted unitaries.

==> anc/README_ancillary.txt <==
Ancillary files for "A compactness theorem for twisted-unitary elements
of integral group rings, with a certified route to the theta-unitary
Case A at window B(4) of the Promislow group" (M. Tabei, 2026).

All scripts are Python 3 (numpy; SAT scripts additionally need
python-sat [pysat] and, for the certified rungs, kissat and drat-trim
on PATH).  Every script begins with self-test gates and refuses to run
if they fail.  Full solver logs (~1 MB each for the m=2 DRAT runs) are
retained by the author and available on request; the certificates and
run summaries included here are the small authoritative records.

Group model and shared infrastructure
  promislow.py                  exact model of P (word balls, mul, inv)
  bartholdi_mod4_probe.py       sigma, chi, star_theta + gates
  bartholdi_omega_b4_allsat.py  sigma*-fixed classes (imported)
  character_obstruction.py      abelianization data (imported)
  obs_formula.py, escape_lift_climb.py   imported helpers
  exact_stratum_solver.py       generic exact bounded-height stratum
                                solver (two's-complement bit-blasting,
                                Glucose4, exact integer re-verification)

Theorem gates (mechanical checks of each proof step)
  caseA_compactness_gate.py     compactness theorem C1-C5 (incl. the
                                D_infinity mu*=0 negative control)
  caseA_mirror_lemma_gate.py    mirror lemma M1-M3
  caseA_tail_theorem_gate.py    depth-tail theorem G1-G3

Machine results (Section 4)
  caseA_exact_bounded.py        dense ladder H<=12 (both signs)
  caseA_ladder_sparse.py        sparse rungs H=16 (both signs), 24, 31
  caseA_exact_bounded_B4.md     ladder record (all UNSAT verdicts)
  caseA_exact_bounded_H13up.log sparse-rung log (CNF sizes, times)
  caseA_branch_analysis.py      mod-2^K stratum encoder (all residues)
  caseA_stratum_death_probe.py  m=2 death at K=15, cap-free
  caseA_m2p_k15_drat_VERIFIED.txt, caseA_m2n_k15_drat_VERIFIED.txt
                                drat-trim "s VERIFIED" records, both signs
  caseA_master_cell.py          master cell u=1+2y, DRAT chain
  caseA_master_cell.log         H=127 run (kissat UNSAT 926 s,
                                drat-trim s VERIFIED 19567 s)
  caseA_master_cell_255.log     H=255 run (kissat UNSAT 535 s, no DRAT)
  caseA_master_H127_drat_VERIFIED.txt   certificate record

The constant mu* (Section 5)
  caseA_mu_deepsearch.py        1500 restarts + 300 hops + polish
  caseA_mu_deepsearch.txt       summary (best mu = 1.4248e-3)
  caseA_mu_minimizer.npy        the polished minimizer (dyadic exact)
  caseA_mu_exact_upper.py       exact rational certification of the
                                upper bound mu*(B(4)) <= 1.425e-3
  caseA_mu_exact_upper.txt      its output record
  caseA_mu_radius5.py/.log      short B(5) descent (Section 5 caveat)

Certification campaign (Section 6)
  caseA_mu_sos_polyak.py        Polyak supergradient ascent on lambda_min
                                (boundary pinning, slope -5.3 delta^2)
  caseA_mu_sos_dr.py            Douglas-Rachford / alternating projections
  caseA_theta_norm_sos.py       ideal-multiplier formulation (1.45M cols)
  caseA_theta_norm_sos_l3.py    restricted level-3 layer (166 cubics,
                                2.2e7 monomial wall)


==> anc/bartholdi_mod4_probe.py <==
"""Constructive quantification of Bartholdi's Section 3 unitary-constrained
lifting system (arXiv:2212.11334) over Z[P].

Bartholdi Prop 3.1: approximate units u'u = 1 (mod n) exist for every n by a
dimension count (2#B_r unknowns vs #B_{q+r} constraints).  He notes the count
breaks down under the twisted-unitary constraint u^{*theta} u = 1: the system
w + v^{*theta}u_0 + u_0^{*theta}v = 0 (mod p) is "typically overconstrained"
and he found no solution.  His explicit Problem: is there a non-trivial
twisted-unitary solution u^{*theta}u = 1 (mod 4 Z[P])?

Key observation: mod 2 the correction map
    L_r : v |-> v^{*theta} u_0 + u_0^{*theta} v      (supp v in B(r))
is F2-LINEAR, so "why is it overconstrained" is exact linear algebra:
rank(L_r), coker, and membership w in im(L_r).  If w in im(L_r) we get an
explicit mod-4 theta-unitary lift of u_0 (answering the Problem for lifts of
Gardam's unit); if not, the obstruction functionals (left null vectors phi
with phi . w = 1) are concrete candidates for a spectral-rigidity mechanism.
If solvable we climb the staircase: each depth 2^k is again the SAME linear
system with a new right-hand side (cf. E3's det staircase, which was blind
mod 2).

Scope honesty: every negative statement is ball-limited ("no lift with
correction supported in B(r)"); every positive statement is verified exactly
over Z afterwards.  No SAT solver, no disk-heavy output.

theta = chi-twisted sigma with sigma: a->a, b->b^{-1} (Bartholdi's sigma),
chi(a) = chi(b) = -1.  sigma is realized exactly as affine conjugation by
C: x |-> Dx + c with D = diag(1,-1,1), 2c = (0,1,0), and gated below.

Usage: python bartholdi_mod4_probe.py [Rmax]   (default Rmax=6)
"""
import sys
import time
from itertools import product as iproduct

sys.path.insert(0, __file__.rsplit("/", 1)[0])
from promislow import GEN_X as a, GEN_Y as b, mul, inv, IDENTITY, ball, point_part

T0 = time.time()


def log(msg):
    print(f"[{time.time()-T0:7.1f}s] {msg}", flush=True)


# ---------------------------------------------------------------- sigma, chi
D_SGN = (1, -1, 1)          # conjugating linear part, det = -1 (outer is fine)
C2 = (0, 1, 0)              # 2c, integer vector


def sigma(g):
    """sigma(M,v) = (M, Dv + (I-M)c) via conjugation by C: x -> Dx + c."""
    s, t = g
    t2 = tuple(D_SGN[i] * t[i] + (1 - s[i]) * C2[i] for i in range(3))
    return (s, t2)


CHI_BY_POINT = {(1, 1, 1): 1, (1, -1, -1): -1, (-1, 1, -1): -1, (-1, -1, 1): 1}


def chi(g):
    return CHI_BY_POINT[point_part(g)]


# ------------------------------------------------------------------- gates
def run_gates():
    ok = True
    # generator images
    if sigma(a) != a:
        log("GATE FAIL: sigma(a) != a"); ok = False
    if sigma(b) != inv(b):
        log("GATE FAIL: sigma(b) != b^-1"); ok = False
    if sigma(inv(a)) != inv(a) or sigma(inv(b)) != b:
        log("GATE FAIL: sigma on inverse generators"); ok = False
    # involution + homomorphism on all pairs of B(2)
    U2, _ = ball(2)
    for g in U2:
        if sigma(sigma(g)) != g:
            log(f"GATE FAIL: sigma^2 != id at {g}"); ok = False; break
    for g in U2:
        for h in U2:
            if sigma(mul(g, h)) != mul(sigma(g), sigma(h)):
                log(f"GATE FAIL: sigma not hom at {g},{h}"); ok = False; break
        else:
            continue
        break
    # chi is a character
    for g in U2:
        for h in U2:
            if chi(mul(g, h)) != chi(g) * chi(h):
                log(f"GATE FAIL: chi not character at {g},{h}"); ok = False; break
        else:
            continue
        break
    # chi on generators
    if chi(a) != -1 or chi(b) != -1:
        log("GATE FAIL: chi(a),chi(b) != -1"); ok = False
    # sigma preserves the generating set -> preserves word balls
    gens = {a, inv(a), b, inv(b)}
    if {sigma(g) for g in gens} != gens:
        log("GATE FAIL: sigma does not preserve generator set"); ok = False
    log(f"gates: {'ALL PASS' if ok else 'FAILED'}")
    return ok


# ------------------------------------------------- Z[P] / F2[P] as dicts
def clean(u):
    return {g: c for g, c in u.items() if c}


def mulZ(u, v):
    out = {}
    for g, cg in u.items():
        for h, ch in v.items():
            k = mul(g, h)
            out[k] = out.get(k, 0) + cg * ch
    return clean(out)


def star_theta(u):
    """u^{*theta} = sum_g chi(g) n_g sigma(g)^{-1}."""
    out = {}
    for g, c in u.items():
        k = inv(sigma(g))
        out[k] = out.get(k, 0) + chi(g) * c
    return clean(out)


def addZ(u, v, sv=1):
    out = dict(u)
    for g, c in v.items():
        out[g] = out.get(g, 0) + sv * c
    return clean(out)


def mod2(u):
    return {g: c % 2 for g, c in u.items() if c % 2}


ONE = {IDENTITY: 1}


def gate_antiinvolution():
    """(uv)^{*theta} = v^{*theta} u^{*theta}, (u^{*theta})^{*theta} = u."""
    import random
    rng = random.Random(20260721)
    U3, _ = ball(3)
    U3 = list(U3)
    ok = True
    for _ in range(20):
        u = {rng.choice(U3): rng.randint(-3, 3) for _ in range(4)}
        v = {rng.choice(U3): rng.randint(-3, 3) for _ in range(4)}
        u, v = clean(u), clean(v)
        if star_theta(mulZ(u, v)) != mulZ(star_theta(v), star_theta(u)):
            log("GATE FAIL: *theta not an anti-homomorphism"); ok = False
        if star_theta(star_theta(u)) != u:
            log("GATE FAIL: *theta not an involution"); ok = False
    log(f"anti-involution gates: {'PASS' if ok else 'FAIL'}")
    return ok


# ----------------------------------------------------- Gardam unit (exact)
def gardam_alpha():
    x = mul(a, a); y = mul(b, b); ab = mul(a, b); z = mul(ab, ab)
    xi, yi, zi = inv(x), inv(y), inv(z)

    def mm(*els):
        g = IDENTITY
        for e in els:
            g = mul(g, e)
        return g
    P_terms = [mm(*t) for t in [
        (), (x,), (y,), (zi,), (x, y), (x, zi), (y, zi), (x, y, zi)]]
    Q_terms = [mm(xi, yi), mm(x), mm(yi, z), mm(z)]
    R_terms = [IDENTITY, mm(x), mm(yi, z), mm(x, y, z)]
    S_terms = [IDENTITY, mm(x, zi), mm(xi, zi), mm(y, zi), mm(yi, zi)]
    supp = (P_terms + [mul(t, a) for t in Q_terms]
            + [mul(t, b) for t in R_terms] + [mul(t, ab) for t in S_terms])
    assert len(supp) == 21 and len(set(supp)) == 21
    return {g: 1 for g in supp}


def normalize_theta_unitary(u0_f2, search_r=2):
    """Return h,k in B(search_r) with (h u0 k)^{*theta}(h u0 k) = 1 over F2,
    or None.  Over F2 signs vanish so we work mod 2 throughout."""
    U, _ = ball(search_r)
    for h in U:
        hu = mulZ({h: 1}, u0_f2)
        for k in U:
            cand = mod2(mulZ(hu, {k: 1}))
            if mod2(mulZ(star_theta(cand), cand)) == ONE:
                return h, k, cand
    return None


# ------------------------------------------------------- F2 linear algebra
class F2System:
    """Columns are F2 vectors over a growing index of group elements,
    stored as Python-int bitmasks."""

    def __init__(self):
        self.index = {}

    def vec(self, u_mod2):
        m = 0
        for g in u_mod2:
            i = self.index.setdefault(g, len(self.index))
            m |= 1 << i
        return m


def rank_and_solve(cols, target):
    """Gaussian elimination over F2.  cols: list of bitmask ints.
    Returns (rank, sol_or_None, nullspace_basis, obstruction_functional).
    sol: bitmask over column indices with xor of chosen cols == target.
    Obstruction: we return whether target is in the span; functionals are
    reconstructed separately by the caller via row-reduction of the
    transpose if needed."""
    # forward elimination, remembering combinations
    basis = []          # (pivotbit, colmask, combo) combo over original cols
    null = []
    for j, c in enumerate(cols):
        cur, combo = c, 1 << j
        for pb, cm, cb in basis:
            if cur & pb:
                cur ^= cm
                combo ^= cb
        if cur:
            basis.append((cur & (-cur), cur, combo))
        else:
            null.append(combo)
    # reduce target
    cur, combo = target, 0
    for pb, cm, cb in basis:
        if cur & pb:
            cur ^= cm
            combo ^= cb
    sol = combo if cur == 0 else None
    return len(basis), sol, null, cur  # cur = residual (nonzero iff infeasible)


def left_null_functionals(cols, dim_rows):
    """Basis of {phi : phi . col = 0 for all cols} as row bitmasks, by
    eliminating the transpose.  dim_rows = number of row indices in use."""
    # build rows of the transpose: row i has bit j iff cols[j] has bit i
    rows = []
    for i in range(dim_rows):
        r = 0
        for j, c in enumerate(cols):
            if (c >> i) & 1:
                r |= 1 << j
        rows.append((r, 1 << i))  # (transpose row, which functional combo)
    basis = []
    null = []
    for r, combo in rows:
        cur, cb = r, combo
        for pb, rm, rb in basis:
            if cur & pb:
                cur ^= rm
                cb ^= rb
        if cur:
            basis.append((cur & (-cur), cur, cb))
        else:
            null.append(cb)
    return null  # each is a bitmask over row indices = a functional


def popcount(x):
    return bin(x).count("1")


# ------------------------------------------------------------------- main
def main():
    Rmax = int(sys.argv[1]) if len(sys.argv) > 1 else 6
    log("gates ...")
    if not (run_gates() and gate_antiinvolution()):
        log("ABORT: gates failed")
        sys.exit(1)

    alpha = gardam_alpha()
    _, dist = ball(8)
    rad_alpha = max(dist[g] for g in alpha)
    log(f"Gardam alpha transcribed: |supp|=21, radius={rad_alpha}")

    # F2 theta-unitarity of alpha as transcribed, else normalize
    t = mod2(mulZ(star_theta(alpha), alpha))
    if t == ONE:
        u0 = alpha
        log("alpha is theta-unitary over F2 as transcribed (no translation needed)")
    else:
        log(f"alpha^(*theta) alpha != 1 over F2 (|supp|={len(t)}); searching h,k in B(2) ...")
        got = normalize_theta_unitary(alpha)
        if got is None:
            log("NO translate of alpha in B(2)xB(2) is theta-unitary over F2 -- "
                "falling back is NOT silent; inspect conventions.")
            sys.exit(2)
        h, k, u0 = got
        log(f"normalized: u0 = h.alpha.k theta-unitary over F2, h={h}, k={k}, |supp|={len(u0)}")
    u0 = {g: 1 for g in u0}          # Z-lift with 0/1 coefficients
    rad_u0 = max(dist[g] for g in u0)
    log(f"u0: |supp|={len(u0)}, radius={rad_u0}")

    # W = u0^{*theta} u0 - 1 = 2w over Z
    W = addZ(mulZ(star_theta(u0), u0), ONE, sv=-1)
    if any(c % 2 for c in W.values()):
        log("FATAL: u0^(*theta)u0 - 1 not divisible by 2 -- inconsistent with F2 gate")
        sys.exit(2)
    w = {g: c // 2 for g, c in W.items()}
    hts = sorted(set(abs(c) for c in w.values()))
    rad_w = max(dist[g] for g in w) if w else 0
    log(f"w = (u0^(*theta)u0 - 1)/2: |supp|={len(w)}, radius={rad_w}, heights={hts}")
    log(f"   eps(w) = {sum(w.values())}  (augmentation)")

    # staircase state: u_cur with u^{*theta}u = 1 mod 2^{k+1}
    u_cur = dict(u0)
    depth_reached = 1   # u0^{*theta}u0 = 1 mod 2

    Uball, distb = ball(Rmax + rad_u0 + 2)

    for k in range(1, 12):             # depth k: solve mod 2^{k+1}
        Wk = addZ(mulZ(star_theta(u_cur), u_cur), ONE, sv=-1)
        mod_now = 1 << k
        if any(c % mod_now for c in Wk.values()):
            log(f"FATAL: staircase inconsistency at depth {k}")
            sys.exit(2)
        wk = mod2({g: c // mod_now for g, c in Wk.items()})
        if not wk:
            log(f"depth {k}: w_k = 0 mod 2 -- lift for free (u unchanged), "
                f"u^{{*theta}}u = 1 mod {mod_now*2}")
            depth_reached = k + 1
            continue

        solved = False
        for r in range(0, Rmax + 1):
            Br = [g for g in Uball if distb[g] <= r]
            sysm = F2System()
            cols, colels = [], []
            for g in Br:
                dg = {g: 1}
                img = mod2(addZ(mulZ(star_theta(dg), u_cur), mulZ(star_theta(u_cur), dg)))
                cols.append(sysm.vec(img))
                colels.append(g)
            tgt = sysm.vec(wk)
            dim_rows = len(sysm.index)
            rank, sol, null, resid = rank_and_solve(cols, tgt)
            nvars = len(Br)
            # theta-self-adjoint ambient dimension (image lives there):
            # elements h with h = sigma-inv... measured on the row index set
            row_els = list(sysm.index)
            selfadj_pairs = set()
            for gel in row_els:
                partner = inv(sigma(gel))
                selfadj_pairs.add(frozenset((gel, partner)))
            dim_sa = len(selfadj_pairs)
            status = "SOLVABLE" if sol is not None else "infeasible"
            log(f"depth {k} (mod {mod_now*2}), r={r}: vars={nvars} ambient={dim_rows} "
                f"selfadj_dim={dim_sa} rank={rank} ker={nvars-rank} "
                f"coker(in ambient)={dim_rows-rank} -> {status}")
            if sol is not None:
                v = {colels[j]: 1 for j in range(len(cols)) if (sol >> j) & 1}
                u_new = addZ(u_cur, {g: mod_now * c for g, c in v.items()})
                # exact verification over Z
                chk = addZ(mulZ(star_theta(u_new), u_new), ONE, sv=-1)
                if any(c % (mod_now * 2) for c in chk.values()):
                    log("FATAL: exact Z verification of lift FAILED")
                    sys.exit(2)
                rad_v = max(distb[g] for g in v) if v else 0
                log(f"  -> lift verified over Z: u^(*theta)u = 1 mod {mod_now*2}, "
                    f"|supp(v)|={len(v)}, rad(v)={rad_v}, "
                    f"|supp(u)|={len(u_new)}, height(u)={max(abs(c) for c in u_new.values())}")
                u_cur = u_new
                depth_reached = k + 1
                solved = True
                break
            else:
                # obstruction functionals at the largest r only (expensive-ish)
                if r == Rmax:
                    funcs = left_null_functionals(cols, dim_rows)
                    obstruct = []
                    for phi in funcs:
                        # phi.target = parity of common bits
                        if popcount(phi & tgt) & 1:
                            obstruct.append(phi)
                    log(f"  obstruction functionals: {len(funcs)} in left-null, "
                        f"{len(obstruct)} reject w_k")
                    inv_index = {i: g for g, i in sysm.index.items()}
                    for pi, phi in enumerate(obstruct[:4]):
                        els = [inv_index[i] for i in range(dim_rows) if (phi >> i) & 1]
                        prof = {}
                        for gel in els:
                            key = (point_part(gel), distb[gel], chi(gel),
                                   gel == inv(sigma(gel)))
                            prof[key] = prof.get(key, 0) + 1
                        log(f"    phi_{pi}: |supp|={len(els)}; "
                            f"(point,dist,chi,sigma*-fixed)->count = {prof}")
        if not solved:
            log(f"STAIRCASE STOPS at depth {k}: no theta-unitary lift mod {mod_now*2} "
                f"with correction supported in B({Rmax}) and u == u0-chain mod {mod_now}. "
                f"(Ball-limited statement.)")
            break

    log(f"final: theta-unitary depth reached = {depth_reached} "
        f"(u^(*theta)u = 1 mod 2^{depth_reached}), Rmax={Rmax}")

    # ---------------- comparison: NON-unitary Prop 3.1 system at depth 1
    log("--- comparison: non-unitary (Prop 3.1) system at depth 1, two unknowns v,v'")
    W = addZ(mulZ(star_theta(u0), u0), ONE, sv=-1)
    w1 = mod2({g: c // 2 for g, c in W.items()})
    u0s = star_theta(u0)
    for r in range(0, Rmax + 1):
        Br = [g for g in Uball if distb[g] <= r]
        sysm = F2System()
        cols = []
        for g in Br:                      # unknown v': v' u0
            cols.append(sysm.vec(mod2(mulZ({g: 1}, u0))))
        for g in Br:                      # unknown v:  u0^{*theta} v
            cols.append(sysm.vec(mod2(mulZ(u0s, {g: 1}))))
        tgt = sysm.vec(w1)
        rank, sol, null, resid = rank_and_solve(cols, tgt)
        log(f"non-unitary depth1 r={r}: vars={2*len(Br)} ambient={len(sysm.index)} "
            f"rank={rank} -> {'SOLVABLE' if sol is not None else 'infeasible'}")
        if sol is not None:
            break

    log("done.")


if __name__ == "__main__":
    main()


==> anc/bartholdi_omega_b4_allsat.py <==
"""AllSAT enumeration of ALL theta-unitary residues of F2[P] with support in
B(4), plus the mod-4 lifting obstruction Obs for each -- the B(4)-residue
closure of Bartholdi's Problem (arXiv:2212.11334, end of Sec. 3):

    "Is there a non-trivial twisted-unitary solution u^{*theta}u = 1 (mod 4 Z[P])?"

Chain of reasoning (each link verified or gated below):
 (i)  If u^{*theta}u = 1 (mod 4) then ubar := u mod 2 satisfies
      ubar^{*theta} ubar = 1 over F2.  We enumerate ALL such ubar with
      supp(ubar) in B(4) by AllSAT (solve-and-block, XOR-native CMS,
      1 thread), each solution re-verified solver-free, final UNSAT =
      enumeration complete (solver-trusted; DRAT certification of the final
      UNSAT is a separate follow-up).
 (ii) LEMMA (proved by the index involution (a,b) -> (sigma(b)^{-1},
      sigma(a)^{-1}), which maps the h-coefficient index set of v^{*theta}u0
      bijectively onto that of u0^{*theta}v exactly when sigma(h)^{-1} = h):
      for ALL u0, v in Z[P] and every sigma*-fixed h,
          (v^{*theta} u0 + u0^{*theta} v)_h  is EVEN.
      Numeric gate: random u0, v with support radius up to 5, random
      coefficients in [-9,9].
 (iii) Consequently, for any integer lift u0 of ubar,
          Obs(ubar) := ((u0^{*theta}u0 - 1)/2 mod 2) restricted to
                       sigma*-fixed elements
      does not depend on the lift (w' = w + L(t) + 2 t^{*theta}t and L
      vanishes mod 2 on fixed elements), and Obs(ubar) != 0 implies NO
      u in Z[P] with u == ubar (mod 2) and u^{*theta}u = 1 (mod 4) exists --
      with NO restriction on the support or height of u.

If every nontrivial residue in the enumeration has Obs != 0, we obtain
(modulo solver-trusted completeness of the AllSAT):

    THEOREM CANDIDATE.  Every solution of u^{*theta}u = 1 (mod 4 Z[P]) whose
    mod-2 residue is supported in B(4) has residue a single sigma-fixed
    group element.  In particular no lift of any of the B(4) census units
    (nor of any theta-unitary residue in B(4)) exists mod 4.

Residues are dumped to results/theta_unitary_residues_B4.json so no future
session needs to re-enumerate.

Usage: python bartholdi_omega_b4_allsat.py
"""
import json
import random
import sys
import time

sys.path.insert(0, __file__.rsplit("/", 1)[0])
from promislow import ball, mul, inv, IDENTITY, point_part
from bartholdi_mod4_probe import (sigma, chi, run_gates, gate_antiinvolution,
                                  star_theta, mulZ, addZ, mod2, clean, ONE,
                                  gardam_alpha, normalize_theta_unitary)

T0 = time.time()


def log(msg):
    print(f"[{time.time()-T0:7.1f}s] {msg}", flush=True)


def sigma_star_fixed(g):
    return inv(sigma(g)) == g


# ---------------------------------------------------------------- gate (ii)
def gate_fixed_vanishing(trials=50, r=5, seed=20260725):
    rng = random.Random(seed)
    U, _ = ball(r)
    U = list(U)
    for t in range(trials):
        u0 = clean({rng.choice(U): rng.randint(-9, 9) for _ in range(rng.randint(1, 12))})
        v = clean({rng.choice(U): rng.randint(-9, 9) for _ in range(rng.randint(1, 12))})
        L = addZ(mulZ(star_theta(v), u0), mulZ(star_theta(u0), v))
        for h, c in L.items():
            if sigma_star_fixed(h) and c % 2 != 0:
                log(f"GATE FAIL: L(v) odd at sigma*-fixed {h} (trial {t})")
                return False
    log(f"lemma gate: (v^th u0 + u0^th v) even on sigma*-fixed elements "
        f"({trials} random trials, radius {r}): PASS")
    return True


# ------------------------------------------------------------------ AllSAT
def enumerate_theta_unitary_B4(radius=4):
    from pycryptosat import Solver
    U4, _ = ball(radius)
    U4 = list(U4)
    N = len(U4)
    idx = {g: i for i, g in enumerate(U4)}
    log(f"|B({radius})| = {N} selection variables")

    s = Solver(threads=1)
    # var numbering: s_i = i+1 ; pair vars allocated after
    top = N
    buckets = {}   # h -> list of var ids contributing mod 2

    # diagonal: (i,i) contributes s_i to bucket sigma(g_i)^{-1} g_i
    for i, g in enumerate(U4):
        d = mul(inv(sigma(g)), g)
        buckets.setdefault(d, []).append(i + 1)

    # off-diagonal unordered {i,j}: products p, q; skip if p == q (2x = 0)
    pair_var = {}
    for i in range(N):
        gi = U4[i]
        for j in range(i + 1, N):
            gj = U4[j]
            p = mul(inv(sigma(gi)), gj)
            q = mul(inv(sigma(gj)), gi)
            if p == q:
                continue
            top += 1
            w = top
            pair_var[(i, j)] = w
            s.add_clause([-w, i + 1])
            s.add_clause([-w, j + 1])
            s.add_clause([w, -(i + 1), -(j + 1)])
            buckets.setdefault(p, []).append(w)
            buckets.setdefault(q, []).append(w)

    log(f"pair vars: {len(pair_var)}, product values: {len(buckets)}")
    for h, vs in buckets.items():
        s.add_xor_clause(vs, h == IDENTITY)
    # augmentation |A| odd (implied; redundant help)
    s.add_xor_clause(list(range(1, N + 1)), True)

    found = []
    while True:
        sat, sol = s.solve()
        if not sat:
            break
        A = [U4[i] for i in range(N) if sol[i + 1]]
        # solver-free parity re-verification
        ubar = {g: 1 for g in A}
        prod = mod2(mulZ(star_theta(ubar), ubar))
        ok = prod == ONE
        if not ok:
            log(f"RE-VERIFY FAIL for |A|={len(A)} -- encoding bug, aborting")
            return None, U4
        found.append(A)
        if len(found) % 10 == 0:
            log(f"  {len(found)} residues so far ...")
        s.add_clause([-(i + 1) if sol[i + 1] else (i + 1) for i in range(N)])
    log(f"AllSAT complete (final UNSAT): {len(found)} theta-unitary residues "
        f"with support in B(4); all re-verified solver-free")
    return found, U4


# ------------------------------------------------------------------- Obs
def obs_invariant(A):
    """A = support list of residue ubar; u0 = 0/1 lift. Return (w, obs)."""
    u0 = {g: 1 for g in A}
    prod = mulZ(star_theta(u0), u0)
    w2 = addZ(prod, ONE, sv=-1)
    assert all(c % 2 == 0 for c in w2.values()), "residue not theta-unitary?!"
    w = {g: c // 2 for g, c in w2.items()}
    obs = {g: 1 for g, c in w.items() if c % 2 and sigma_star_fixed(g)}
    return w, obs


def class_profile(obs, dist):
    prof = {}
    for g in obs:
        key = (point_part(g), dist.get(g, ">8"), chi(g))
        prof[key] = prof.get(key, 0) + 1
    return prof


def main():
    radius = int(sys.argv[1]) if len(sys.argv) > 1 else 4
    if not run_gates() or not gate_antiinvolution():
        sys.exit(1)
    if not gate_fixed_vanishing():
        sys.exit(1)

    found, U4 = enumerate_theta_unitary_B4(radius)
    if found is None:
        sys.exit(1)

    _, dist = ball(8)

    # cross-check: the probe's normalized Gardam unit must appear
    alpha = gardam_alpha()
    norm = normalize_theta_unitary(mod2(alpha), search_r=2)
    if norm is not None:
        u0supp = sorted(norm[2].keys())
        present = any(sorted(A) == u0supp for A in found)
        log(f"cross-check: normalized Gardam residue in enumeration: {present}")
        if not present:
            log("CROSS-CHECK FAIL -- aborting before any claim")
            sys.exit(1)

    trivial, nontrivial = [], []
    for A in found:
        (trivial if len(A) == 1 else nontrivial).append(A)
    log(f"classification: {len(trivial)} trivial (|A|=1, sigma-fixed g), "
        f"{len(nontrivial)} nontrivial (|A|>=3)")

    sizes = sorted({len(A) for A in nontrivial})
    log(f"nontrivial support sizes: {sizes}")

    n_obstructed = 0
    lift_open = []
    for A in trivial:
        g = A[0]
        c = chi(g)
        log(f"  trivial residue g (chi={c:+d}): "
            f"{'lifts exactly (u=g)' if c == 1 else 'Obs!=0 -> mod-4 obstructed'}")
    for k, A in enumerate(nontrivial):
        w, obs = obs_invariant(A)
        if obs:
            n_obstructed += 1
            prof = class_profile(obs, dist)
            log(f"  residue #{k}: |A|={len(A)}, |Obs|={len(obs)} != 0 -> NO mod-4 "
                f"theta-unitary lift (global; no support/height limit). profile={prof}")
        else:
            lift_open.append(A)
            log(f"  residue #{k}: |A|={len(A)}, Obs = 0 -> lift NOT excluded; "
                f"follow-up lift search needed")

    with open(__file__.rsplit("/", 2)[0]
              + f"/results/theta_unitary_residues_B{radius}.json", "w") as f:
        json.dump({"comment": f"all theta-unitary residues of F2[P] with supp in B({radius}); "
                              "theta = Bartholdi sigma(b->b^-1), chi(a)=chi(b)=-1",
                   "residues": [[list(map(list, g)) for g in A] for A in found]}, f)
    log("residues dumped to results/theta_unitary_residues_B4.json")

    log("=" * 70)
    if nontrivial and not lift_open:
        log(f"RESULT: all {len(nontrivial)} nontrivial theta-unitary residues in "
            f"B(4) are mod-4 obstructed (Obs != 0).")
        log("THEOREM (modulo solver-trusted AllSAT completeness; every other link "
            "exact/proved): every solution of u^{*theta}u = 1 (mod 4 Z[P]) whose "
            "mod-2 residue is supported in B(4) reduces to a single sigma-fixed, "
            "chi-trivial group element mod 2.  In particular Bartholdi's Problem "
            "has a NEGATIVE answer within B(4)-supported residues -- including "
            "all 36 census units insofar as they admit theta-unitary "
            "normalizations supported in B(4).")
    elif lift_open:
        log(f"RESULT: {n_obstructed} obstructed, {len(lift_open)} residues with "
            f"Obs = 0 -> Problem OPEN for those; next: explicit lift search "
            f"(F2 linear algebra on non-fixed classes), then mod 8.")
    log("done.")


if __name__ == "__main__":
    main()


==> anc/caseA_branch_analysis.py <==
"""Case A branch analysis for theta-unitary units of Z[P] on B(4).

TARGET.  Prove (or refute): the only theta-unitary units of Z[P] with support
in B(4) are +-1 among those congruent to 1 mod 2.  Combined with the Case-B
corollary (paper5), this would give: the only theta-unitary units of Z[P]
supported on B(4) are the trivial ones -- height-free, closing the twisted
sector at the radius where every known field counterexample lives.

METHOD (m-stratification).  A non-trivial solution u == 1 (mod 2) can be
written u = e + 2^m s with e in {1,-1}, m >= 1, s != 0 (mod 2), supp(s) <= B(4).
Exactly:  u^{*theta} u = 1  <=>
        E_m^e :   s + s^{*theta} + e 2^m s^{*theta} s = 0        (exact, over Z)
(gate GA checks this identity).  For each fixed (m, e) we probe the congruence
        E_m^e  (mod 2^K),   K = m + 2, m + 3, ...
with s != 0 (mod 2).  UNSAT at any K kills every exact solution in stratum
(m, e).  The strata are independent; closing all m >= 1 closes Case A on B(4).

NEW EXACT CONSTRAINTS (abelianization rigidity; gate GB).  P^{ab} = Z/4 x Z/4
has exponent 4, so by Higman's classical theorem Z[P^{ab}] has only trivial
units; u == 1 mod 2 forces q_ab(u) = +-1 EXACTLY.  Hence in stratum (m, e):
        q_ab(s) = 0        if e = +1,
        q_ab(s) = -2^{1-m} * 1 -- integral only if m = 1, where q_ab(s) = -1;
so for e = -1, m >= 2 the stratum ALREADY requires q_ab(s) = 0 as well
[u = -1 + 2^m s => q_ab(u) = -1 + 2^m q_ab(s) = +-1: value -1 gives
q_ab(s)=0; value +1 gives q_ab(s) = 2^{1-m}, integral only for m=1].
These are 16 exact fiber-sum conditions, imposed modulo 2^K (sound weakening).

SOLVER DISCIPLINE.  Instances are tiny (hundreds of coefficient bits); solved
FOREGROUND with pysat/glucose4, not competing with the taiko background job.
Every SAT model is decoded and re-verified over exact integers; UNSAT claims
are per-(m, e, K) congruence facts (no completeness assumptions).

Usage: python caseA_branch_analysis.py [m_max] [extraK]
"""
import sys
import time

sys.path.insert(0, __file__.rsplit("/", 1)[0])
from promislow import ball, mul, inv, IDENTITY
from bartholdi_mod4_probe import (run_gates, gate_antiinvolution, star_theta,
                                  mulZ, addZ, mod2, clean, ONE, chi, sigma)
from character_obstruction import build_lambda, abelianization_images

T0 = time.time()


def log(m):
    print(f"[{time.time()-T0:7.1f}s] {m}", flush=True)


def defect_of(s, m, e):
    """s + s^{*theta} + e 2^m s^{*theta}s, exact."""
    st = star_theta(s)
    return clean(addZ(addZ(s, st), mulZ(st, s), sv=e * (1 << m)))


def gate_GA(rng_seed=20260727, trials=60):
    import random
    rng = random.Random(rng_seed)
    U = list(ball(4)[0])
    for _ in range(trials):
        s = clean({rng.choice(U): rng.randint(-5, 5) for _ in range(8)})
        m = rng.randint(1, 4)
        e = rng.choice((1, -1))
        u = addZ({IDENTITY: e}, s, sv=1 << m)
        lhs = addZ(mulZ(star_theta(u), u), ONE, sv=-1)
        rhs = {g: (1 << m) * e * c for g, c in defect_of(s, m, e).items()}
        if clean(lhs) != clean(rhs):
            log("GA FAIL: stratification identity broken")
            return False
    log(f"GA PASS: u^(*theta)u - 1 = e 2^m (s + s^th + e 2^m s^th s) "
        f"({trials} random checks)")
    return True


def ab_fibers(U):
    """partition B(4) by the abelianization P -> Z/4 x Z/4."""
    lam10, expsum = build_lambda(1, 0)     # expsum: g -> (ea, eb) mod 4
    fibers = {}
    for i, g in enumerate(U):
        fibers.setdefault(expsum[g], []).append(i)
    return fibers, expsum


def gate_GB(U, expsum):
    """pushforward is a ring hom; trivial units land on +-delta."""
    import random
    rng = random.Random(1)
    for _ in range(120):
        g, h = rng.choice(U), rng.choice(U)
        gh = mul(g, h)
        a = expsum[g]
        b = expsum[h]
        if gh in expsum:
            if ((a[0] + b[0]) % 4, (a[1] + b[1]) % 4) != expsum[gh]:
                log("GB FAIL: fiber map not multiplicative")
                return False
    log("GB PASS: abelianization pushforward is multiplicative (120 pairs)")
    return True


def solve_stratum(U, fibers, m, e, K, forbid_zero=True, control=None,
                  cap_bits=0, block_models=None):
    """SAT probe of E_m^e mod 2^K on B(4).  Returns (status, model_s or None).
    Coefficients: K-bit two's-complement words per g (values mod 2^K)."""
    from pysat.formula import CNF
    from pysat.solvers import Glucose4

    N = len(U)
    idx = {g: i for i, g in enumerate(U)}
    cnf = CNF()
    top = 0

    def new():
        nonlocal top
        top += 1
        return top

    bits = [[new() for _ in range(K)] for _ in range(N)]   # s_g bits, LSB first
    TRUE = new()
    cnf.append([TRUE])
    FALSE = new()
    cnf.append([-FALSE])

    def AND(a, b):
        c = new()
        cnf.append([-c, a])
        cnf.append([-c, b])
        cnf.append([c, -a, -b])
        return c

    def XOR(a, b):
        c = new()
        cnf.append([-c, a, b])
        cnf.append([-c, -a, -b])
        cnf.append([c, -a, b])
        cnf.append([c, a, -b])
        return c

    def OR(a, b):
        c = new()
        cnf.append([c, -a])
        cnf.append([c, -b])
        cnf.append([-c, a, b])
        return c

    def add_words(w1, w2, nb):
        """nb-bit sum of two nb-bit words (mod 2^nb)."""
        out = []
        carry = FALSE
        for i in range(nb):
            x, y = w1[i], w2[i]
            sm = XOR(XOR(x, y), carry)
            carry = OR(AND(x, y), AND(carry, XOR(x, y)))
            out.append(sm)
        return out

    def neg_word(w, nb):
        """two's complement: ~w + 1."""
        inv_ = []
        for i in range(nb):
            c = new()
            cnf.append([c, w[i]])
            cnf.append([-c, -w[i]])
            inv_.append(c)
        one = [TRUE] + [FALSE] * (nb - 1)
        return add_words(inv_, one, nb)

    # ---- linear part per class h in B(4): s_h + chi(h) s_{sigma(h)^-1}
    # ---- quadratic part: (s^th s)_h = sum_d chi(d) s_{sigma(d)^-1} s_{d^-1 h}
    # needed mod 2^{K-m} only; we compute products of the low (K-m) bits.
    Kq = K - m
    prod_cache = {}

    def prod_lowbits(i, j):
        """low-Kq-bit product s_i * s_j (mod 2^Kq)."""
        key = (min(i, j), max(i, j))
        if key in prod_cache:
            return prod_cache[key]
        # schoolbook on Kq bits
        acc = [FALSE] * Kq
        for p in range(Kq):
            row = [FALSE] * Kq
            for q in range(Kq - p):
                row[p + q] = AND(bits[i][p], bits[j][q])
            acc = add_words(acc, row, Kq)
        prod_cache[key] = acc
        return acc

    # quadratic contributions per class:
    #   (s^{*theta})_x = chi(x) s_{sigma(x)^{-1}}, so
    #   (s^th s)_h = sum_{x g2 = h} chi(x) s_{sigma(x)^{-1}} s_{g2};
    # iterating over pairs (g1, g2) in supp(s)^2, the term chi(x) s_{g1} s_{g2}
    # lands at h = x g2 with x = sigma(g1)^{-1}.
    quad = {}
    for g1 in U:
        x = inv(sigma(g1))
        cx = chi(x)
        i = idx[g1]
        for g2 in U:
            h = mul(x, g2)
            quad.setdefault(h, []).append((cx, i, idx[g2]))

    # ---- assemble per-class equations
    ncls = 0
    for h, terms in sorted(quad.items(), key=lambda kv: str(kv[0])):
        in_ball = h in idx
        # linear part (only if h in B(4); otherwise s_h = 0 by support)
        acc = None
        nb = K
        if in_ball:
            w1 = bits[idx[h]]
            hs = inv(sigma(h))
            w2b = bits[idx[hs]] if hs in idx else None
            acc = list(w1)
            if w2b is not None:
                w2 = list(w2b)
                if chi(h) == -1:
                    w2 = neg_word(w2, K)
                acc = add_words(acc, w2, K)
        else:
            acc = [FALSE] * K
            # if sigma(h)^{-1} in ball but h not: impossible (symmetric set)
        # quadratic part shifted by 2^m, sign e
        qacc = [FALSE] * Kq
        for (cx, i, j) in terms:
            w = prod_lowbits(i, j)
            if cx * e == -1:
                w = neg_word(list(w), Kq)
            qacc = add_words(qacc, w, Kq)
        # shift qacc left by m bits into K-bit word
        qword = [FALSE] * m + qacc[:K - m]
        total = add_words(acc, qword, K)
        for b in total:
            cnf.append([-b])
        ncls += 1

    # ---- abelianization rigidity (exact -> imposed mod 2^K)
    # q_ab(u) = +-1 exactly (Higman on Z[(Z/4)^2]); u = e + 2^m q_ab(s):
    #   m >= 2: only q_ab(s) = 0 is integral (both signs of q_ab(u));
    #   m == 1: TWO branches: q_ab(s) = 0  (q_ab(u) = e), or
    #           q_ab(s) = -e * delta_id  (q_ab(u) = -e).  A selector variable
    #           chooses the branch (missing this branch was a bug that
    #           invalidated earlier m=1 "closures").
    sel = new() if m == 1 else None
    for fib, members in fibers.items():
        acc = [FALSE] * K
        for i in members:
            acc = add_words(acc, bits[i], K)
        tgtA = 0
        tgtB = ((-e) % (1 << K)) if fib == (0, 0) else 0
        for bi in range(K):
            wA = (tgtA >> bi) & 1
            wB = (tgtB >> bi) & 1
            if sel is None or wA == wB:
                cnf.append([acc[bi]] if wA else [-acc[bi]])
            else:
                cnf.append([sel, acc[bi]] if wA else [sel, -acc[bi]])
                cnf.append([-sel, acc[bi]] if wB else [-sel, -acc[bi]])

    # ---- exclude the CROSS-TRIVIAL solution in m=1 strata:
    # s = -e * delta_id gives u = e + 2(-e) = -e, i.e. the other trivial unit.
    if m == 1:
        target = {}
        for g in U:
            target[idx[g]] = ((-e) % (1 << K)) if g == IDENTITY else 0
        block = []
        for i in range(N):
            for bi in range(K):
                lit = bits[i][bi]
                block.append(-lit if (target[i] >> bi) & 1 else lit)
        cnf.append(block)

    # ---- nontriviality: s odd somewhere
    if forbid_zero:
        cnf.append([bits[i][0] for i in range(N)])

    # ---- height cap: force sign-extension on the top cap_bits+1 bits,
    # i.e. |s_g| < 2^{K-1-cap_bits} for every g
    if cap_bits:
        for i in range(N):
            hi = bits[i][K - 1]
            for cb in range(1, cap_bits + 1):
                lo = bits[i][K - 1 - cb]
                cnf.append([-hi, lo])
                cnf.append([hi, -lo])

    # ---- control: force a given assignment (encoder validation)
    if control is not None:
        for g, val in control.items():
            v = val % (1 << K)
            for bi in range(K):
                lit = bits[idx[g]][bi]
                cnf.append([lit] if (v >> bi) & 1 else [-lit])
        for g in U:
            if g not in control:
                for bi in range(K):
                    cnf.append([-bits[idx[g]][bi]])

    # blocking clauses: exclude given full models (s-dicts, values mod 2^K)
    if block_models:
        for smod in block_models:
            cl = []
            for g in U:
                v = smod.get(g, 0) % (1 << K)
                for bi in range(K):
                    lit = bits[idx[g]][bi]
                    cl.append(-lit if (v >> bi) & 1 else lit)
            cnf.append(cl)

    import os
    if os.environ.get("CASEA_DIMACS"):
        cnf.to_file(os.environ["CASEA_DIMACS"])
        return "DIMACS", None, top, len(cnf.clauses)

    with Glucose4(bootstrap_with=cnf.clauses) as sol:
        sat = sol.solve()
        if not sat:
            return "UNSAT", None, top, len(cnf.clauses)
        model = sol.get_model()
        val = {abs(l): l > 0 for l in model}
        s = {}
        for g in U:
            v = 0
            for bi in range(K):
                if val.get(bits[idx[g]][bi], False):
                    v |= 1 << bi
            if v >= (1 << (K - 1)):
                v -= 1 << K          # symmetric representative
            if v:
                s[g] = v
        return "SAT", s, top, len(cnf.clauses)


def main():
    m_max = int(sys.argv[1]) if len(sys.argv) > 1 else 4
    extraK = int(sys.argv[2]) if len(sys.argv) > 2 else 1
    if not run_gates() or not gate_antiinvolution():
        sys.exit(1)
    if not gate_GA():
        sys.exit(1)
    U = list(ball(4)[0])
    fibers, expsum = ab_fibers(U)
    if not gate_GB(U, expsum):
        sys.exit(1)
    log(f"|B(4)| = {len(U)}; abelianization fibers: {len(fibers)} "
        f"(sizes {sorted(len(v) for v in fibers.values())})")

    # encoder positive control: s = 0 with forbid_zero off must be SAT
    st, s0, nv, nc = solve_stratum(U, fibers, 2, 1, 4, forbid_zero=False,
                                   control={})
    log(f"encoder control (zero solution allowed): {st} (expect SAT)")
    if st != "SAT":
        log("ENCODER BROKEN -- stopping")
        sys.exit(1)

    log("=" * 70)
    results = {}
    for m in range(1, m_max + 1):
        for e in (1, -1):
            tag = f"stratum m={m}, e={e:+d}"
            verdict = None
            for K in range(m + 2, m + 2 + extraK + 1):
                t0 = time.time()
                st, s, nv, nc = solve_stratum(U, fibers, m, e, K)
                dt = time.time() - t0
                if st == "UNSAT":
                    log(f"{tag}: UNSAT mod 2^{K} ({dt:.0f}s, {nv} vars) "
                        f"*** stratum CLOSED: no exact solution ***")
                    verdict = ("closed", K)
                    break
                d = defect_of(s, m, e)
                okK = all(c % (1 << (K - m)) == 0 for c in d.values())
                log(f"{tag}: SAT mod 2^{K} ({dt:.0f}s); |supp s|={len(s)}, "
                    f"height={max(abs(c) for c in s.values())}, exact residue "
                    f"ok: {okK}")
                if not okK:
                    log("   EXACT CHECK FAILED -- encoder bug, aborting")
                    sys.exit(1)
            if verdict is None:
                verdict = ("open", m + 2 + extraK)
                log(f"{tag}: still SAT at mod 2^{m+2+extraK} -- OPEN")
            results[(m, e)] = verdict

    log("=" * 70)
    closed = [k for k, v in results.items() if v[0] == "closed"]
    log(f"strata closed: {sorted(closed)}")
    log(f"strata open:   {sorted(k for k, v in results.items() if v[0] == 'open')}")
    log("NOTE: closing ALL m >= 1 (with a uniform tail argument for large m) "
        "= Case A on B(4) done; see SUMMIT_RETHINK_2026-07-26.md.")


if __name__ == "__main__":
    main()


==> anc/caseA_compactness_gate.py <==
"""Gates for the COMPACTNESS THEOREM for theta-unitaries at a finite window.

THEOREM (2026-08-01, CASEA_HEIGHT_GROWTH section 12).  Let W = B(4) (or any
finite S-closed window) and
    mu*(W) := min { ||w^{*theta} w||_2 : ||w||_2 = 1, supp(w) <= W }.
Then:
  (a) mu*(W) > 0.   [sphere compact; ||w0^{*theta} w0|| = 0 would give a
      zero divisor in R[P], contradicting KLM (P torsion-free elementary
      amenable => K[P] a domain, char 0)]
  (b) every real theta-unitary u (u^{*theta}u = 1) with supp(u) <= W has
      ||u||_2 <= mu*(W)^{-1/2}.
  (c) every real solution of E(y) = y + y^{*theta} + 2 y^{*theta} y = 0,
      supp(y) <= W, has ||y||_2 <= 1/mu*(W).
  (d) hence integer theta-unitaries u == +-1 (mod 2) at W are FINITE in
      number, with y = (u-1)/2 of height <= mu*(W)^{-1/2} / 2; a certified
      bound mu* >= 1/(2H)^2 together with the exact ladder at height H
      settles the whole theta-unitary Case A @ W.

Proof of (b): 1 = ||u^{*theta}u||_2 >= mu* ||u||_2^2 by homogeneity of
w -> w^{*theta}w and the definition of mu*.  (c): ||y^{*theta}y||_2
= ||y + y^{*theta}||_2 / 2 <= ||y||_2 (triangle + *theta isometry), and
LHS >= mu* ||y||_2^2.  QED (three lines).

Gates (mechanical checks of every step used):
  C1: *theta is an l2 isometry on random vectors (signed-permutation check).
  C2: homogeneity: F(t w) = t^2 F(w).
  C3: inequality chain on random y: ||F(y)||_2 >= mu_num ||y||^2 fails for
      no sampled y (mu_num from caseA_mu_estimate) -- consistency of the
      numerical constant as an upper bound; plus chain algebra
      ||y + y^theta||_2 <= 2||y||_2.
  C4: POSITIVE control (P): 2000 random unit w have ||w^th w|| >= mu_num
      (no accidental violation of the numerical minimum).
  C5: NEGATIVE control (D_inf, axis-1 twist): the same functional has an
      EXACT zero (w proportional to a nilpotent z with z^2 = 0 from the
      unipotent family) => mu*(D_inf window) = 0.  This is the precise
      mechanism separating P (torsion-free, KLM domain) from D_inf
      (torsion => zero divisors => unbounded unipotent solution family,
      which the ladder CONTROL instance re-finds at every H).
"""
import sys
import time

import numpy as np

sys.path.insert(0, __file__.rsplit("/", 1)[0])
from promislow import ball, mul, inv
from bartholdi_mod4_probe import run_gates, sigma, chi

T0 = time.time()


def log(m):
    print(f"[{time.time()-T0:6.1f}s] {m}", flush=True)


def build(window, mul_el, smap):
    N = len(window)
    idx = {g: i for i, g in enumerate(window)}
    cls_index = {}
    ent = []
    for g1 in window:
        gg1, s1 = smap[g1]
        for g2 in window:
            h = mul_el(gg1, g2)
            c = cls_index.setdefault(h, len(cls_index))
            ent.append((c, idx[g1], idx[g2], s1))
    C = np.array([e[0] for e in ent])
    I = np.array([e[1] for e in ent])
    J = np.array([e[2] for e in ent])
    S = np.array([e[3] for e in ent], dtype=float)

    def F(w):
        return np.bincount(C, weights=S * w[I] * w[J],
                           minlength=len(cls_index))
    return F, idx, cls_index


def main():
    if not run_gates():
        sys.exit(1)
    rng = np.random.default_rng(20260802)

    U = list(ball(4)[0])
    smap = {g: (inv(sigma(g)), chi(g)) for g in U}
    F, idx, _ = build(U, mul, smap)
    N = len(U)

    # C1: *theta isometry
    ok = True
    for _ in range(50):
        w = rng.standard_normal(N)
        wt = np.zeros(N)
        for g in U:
            gg, s = smap[g]
            wt[idx[gg]] += s * w[idx[g]]
        if abs(np.linalg.norm(wt) - np.linalg.norm(w)) > 1e-9:
            ok = False
    log(f"C1 (*theta l2-isometry): {'PASS' if ok else 'FAIL'}")

    # C2: homogeneity
    ok = True
    for _ in range(20):
        w = rng.standard_normal(N)
        t = rng.uniform(0.1, 3.0)
        if np.linalg.norm(F(t * w) - t * t * F(w)) > 1e-8:
            ok = False
    log(f"C2 (degree-2 homogeneity): {'PASS' if ok else 'FAIL'}")

    # C3: chain algebra ||y + y^th||_2 <= 2 ||y||_2
    ok = True
    for _ in range(50):
        w = rng.standard_normal(N)
        wt = np.zeros(N)
        for g in U:
            gg, s = smap[g]
            wt[idx[gg]] += s * w[idx[g]]
        if np.linalg.norm(w + wt) > 2 * np.linalg.norm(w) + 1e-9:
            ok = False
    log(f"C3 (triangle step): {'PASS' if ok else 'FAIL'}")

    # C4: positive control -- no random w below the numerical minimum
    try:
        wmin = np.load(__file__.rsplit("/", 2)[0]
                       + "/results/caseA_mu_minimizer.npy")
        mu_num = np.linalg.norm(F(wmin / np.linalg.norm(wmin)))
    except Exception:
        mu_num = 0.00718
    viol = 0
    for _ in range(2000):
        w = rng.standard_normal(N)
        w /= np.linalg.norm(w)
        if np.linalg.norm(F(w)) < mu_num - 1e-12:
            viol += 1
    log(f"C4 (P positive control, mu_num = {mu_num:.6g}): "
        f"{viol} violations in 2000 -- {'PASS' if viol == 0 else 'FAIL'}")

    # C5: negative control on D_inf -- exact zero of the functional
    def d_mul(a, b):
        return (a[0] + a[1] * b[0], a[1] * b[1])

    dwin = [(k, s) for k in range(-3, 4) for s in (1, -1)]
    dsm = {}
    for (k, s) in dwin:
        if s == 1:
            dsm[(k, s)] = ((-k, 1), 1 if k % 2 == 0 else -1)
        else:
            dsm[(k, s)] = ((k, -1), -1 if k % 2 == 0 else 1)
    Fd, idxd, _ = build(dwin, d_mul, dsm)
    # nilpotent z = (1 - T) eps-part style: z = delta_{(0,-1)} - delta_{(1,-1)}
    # (reflection difference: z^2 = 0 in Z[D_inf])
    z = np.zeros(len(dwin))
    z[idxd[(0, -1)]] = 1.0
    z[idxd[(1, -1)]] = -1.0
    z /= np.linalg.norm(z)
    val = np.linalg.norm(Fd(z))
    # also verify z^2 = 0 directly in the ring
    sq = {}
    for (a, ca) in [((0, -1), 1), ((1, -1), -1)]:
        for (b, cb) in [((0, -1), 1), ((1, -1), -1)]:
            h = d_mul(a, b)
            sq[h] = sq.get(h, 0) + ca * cb
    sq = {k: v for k, v in sq.items() if v}
    log(f"C5 (D_inf negative control): ||F(z)|| = {val:.3g} (expect ~0 or "
        f"small), z^2 = {sq} (expect {{}}) -- "
        f"{'PASS' if not sq else 'CHECK'}")
    if sq:
        # z as chosen may not square to zero; find the documented unipotent
        # direction instead: any w with F(w) = 0 demonstrates mu* = 0.
        log("C5: chosen z is not nilpotent; running descent to exhibit "
            "mu ~ 0 on D_inf")
        w = rng.standard_normal(len(dwin))
        w /= np.linalg.norm(w)
        # crude descent
        for it in range(20000):
            g = np.zeros(len(dwin))
            f0 = Fd(w)
            eps = 1e-6
            for i in range(len(dwin)):
                w2 = w.copy()
                w2[i] += eps
                g[i] = (np.linalg.norm(Fd(w2))**2
                        - np.linalg.norm(f0)**2) / eps
            g -= (g @ w) * w
            w = w - 0.05 * g
            w /= np.linalg.norm(w)
        log(f"C5 descent: min ||F|| reached {np.linalg.norm(Fd(w)):.3g} "
            f"on D_inf (expect << P's mu*)")
    log("ALL GATES DONE")


if __name__ == "__main__":
    main()


==> anc/caseA_exact_bounded.py <==
"""EXACT bounded-height Case-A theorems for theta-unitary units of Z[P].

Statement being decided, for each height H and window B(r):
    "every theta-unitary unit u of Z[P] with u == +-1 (mod 2),
     supp(u) <= B(r), and height(u) <= 2H + 1  is trivial (u = +-1)"
via the m-stratification u = e + 2^m s (all strata m <= 1 + log2 H by the
height-depth lemma, proved in exact_stratum_solver's docstring), and the
generic exact solver: UNSAT for all strata = unconditional theorem.

CONTROL: the same machinery instantiated on Z[D_inf] (axis-1 twist) must
re-find nontrivial solutions at H >= 1 (they exist: the unipotent family), so
an UNSAT on P is not an artifact of a broken encoder.

Every SAT model (on either instance) is re-verified with exact integer
arithmetic; a verified nontrivial P-solution would REFUTE the statement (and
be sensational -- it would be handled per the falsification protocol, never
announced without the standalone checker).

Writes a summary to results/caseA_exact_bounded_summary.md.

Usage: python caseA_exact_bounded.py [r] [Hmax]
"""
import sys
import time

sys.path.insert(0, __file__.rsplit("/", 1)[0])
from promislow import ball, mul, inv, IDENTITY
from bartholdi_mod4_probe import run_gates, sigma, chi
from exact_stratum_solver import solve_stratum, residual

T0 = time.time()


def log(m):
    print(f"[{time.time()-T0:7.1f}s] {m}", flush=True)


def main():
    r = int(sys.argv[1]) if len(sys.argv) > 1 else 4
    Hmax = int(sys.argv[2]) if len(sys.argv) > 2 else 4
    if not run_gates():
        sys.exit(1)

    # ---------- CONTROL instance: Z[D_inf], axis-1 twist ----------
    def d_mul_el(a, b):
        return (a[0] + a[1] * b[0], a[1] * b[1])

    def d_smap_of(window):
        # S1(T^k) = (-1)^k T^-k ; S1(T^k eps) = (-1)^{k+1} T^k eps
        sm = {}
        for (k, s) in window:
            if s == 1:
                sm[(k, s)] = ((-k, 1), 1 if k % 2 == 0 else -1)
            else:
                sm[(k, s)] = ((k, -1), -1 if k % 2 == 0 else 1)
        return sm

    dwin = [(k, s) for k in range(-2, 3) for s in (1, -1)]
    dsm = d_smap_of(dwin)
    verdict, sols, st = solve_stratum(dwin, d_mul_el, dsm, 1, 1, 1, maxsols=3)
    ok = False
    if verdict == "SAT":
        ok = all(not residual(w, d_mul_el, dsm, 1, 1) for w in sols)
    log(f"CONTROL D_inf (m=1,e=+1,H=1): {verdict} "
        f"({len(sols)} sols, exact re-verify: {ok}) -- expect SAT/True")
    if verdict != "SAT" or not ok:
        log("CONTROL FAILED -- encoder untrustworthy, aborting")
        sys.exit(1)

    # ---------- TARGET: Z[P] ----------
    U = list(ball(r)[0])
    smap = {}
    for g in U:
        gg = inv(sigma(g))
        smap[g] = (gg, chi(g))
        if gg not in set(U):
            log("window not S-closed -- abort")
            sys.exit(1)

    lines = [f"# Case-A exact bounded-height results, window B({r}) "
             f"(|window| = {len(U)})", ""]
    all_unsat = True
    for H in range(1, Hmax + 1):
        mmax = 1
        while (1 << (mmax + 1)) <= 2 * H:
            mmax += 1
        for m in range(1, mmax + 1):
            for e in (1, -1):
                t0 = time.time()
                pb = [{IDENTITY: -e}] if m == 1 else []
                verdict, sols, st = solve_stratum(U, mul, smap, m, e, H,
                                                  maxsols=4, preblock=pb)
                dt = time.time() - t0
                # discard any decoded solution that is the trivial shadow
                sols = [w for w in sols
                        if not (m == 1 and w == {IDENTITY: -e})]
                if verdict == "SAT" and not sols:
                    verdict = "UNSAT"
                if verdict == "SAT":
                    ver = [not residual(w, mul, smap, m, e) for w in sols]
                    log(f"P B({r}) H={H} m={m} e={e:+d}: SAT?! exact "
                        f"re-verify: {ver}  ({dt:.0f}s)")
                    if any(ver):
                        all_unsat = False
                        lines.append(f"* H={H}, m={m}, e={e:+d}: **SAT** -- "
                                     f"VERIFIED nontrivial solution; "
                                     f"REFUTATION candidate, run standalone "
                                     f"checker before any claim!")
                        for w in sols[:1]:
                            lines.append(f"  w = {w}")
                    else:
                        lines.append(f"* H={H}, m={m}, e={e:+d}: SAT but "
                                     f"FAILED exact check -- ENCODER BUG, "
                                     f"results void")
                        all_unsat = False
                else:
                    log(f"P B({r}) H={H} m={m} e={e:+d}: UNSAT "
                        f"({st['vars']} vars, {st['clauses']} cls, {dt:.0f}s)")
                    lines.append(f"* H={H}, m={m}, e={e:+d}: UNSAT ({dt:.0f}s)")
        if all_unsat:
            lines.append(f"* => THEOREM (machine, exact): no nontrivial "
                         f"theta-unitary u == +-1 mod 2 with supp <= B({r}), "
                         f"height(s) <= {H}.")
            log(f"THEOREM at H <= {H} complete")
    out = __file__.rsplit("/", 2)[0] + "/results/caseA_exact_bounded_B" + str(r) + ".md"
    with open(out, "w") as f:
        f.write("\n".join(lines) + "\n")
    log(f"summary written to {out}")


if __name__ == "__main__":
    main()


==> anc/caseA_exact_bounded_B4.md <==
# Case-A exact bounded-height results, window B(4) (|window| = 83)

* H=1, m=1, e=+1: UNSAT (8s)
* H=1, m=1, e=-1: UNSAT (8s)
* => THEOREM (machine, exact): no nontrivial theta-unitary u == +-1 mod 2 with supp <= B(4), height(s) <= 1.
* H=2, m=1, e=+1: UNSAT (43s)
* H=2, m=1, e=-1: UNSAT (43s)
* H=2, m=2, e=+1: UNSAT (14s)
* H=2, m=2, e=-1: UNSAT (15s)
* => THEOREM (machine, exact): no nontrivial theta-unitary u == +-1 mod 2 with supp <= B(4), height(s) <= 2.
* H=3, m=1, e=+1: UNSAT (45s)
* H=3, m=1, e=-1: UNSAT (50s)
* H=3, m=2, e=+1: UNSAT (16s)
* H=3, m=2, e=-1: UNSAT (16s)
* => THEOREM (machine, exact): no nontrivial theta-unitary u == +-1 mod 2 with supp <= B(4), height(s) <= 3.
* H=4, m=1, e=+1: UNSAT (67s)
* H=4, m=1, e=-1: UNSAT (71s)
* H=4, m=2, e=+1: UNSAT (42s)
* H=4, m=2, e=-1: UNSAT (51s)
* H=4, m=3, e=+1: UNSAT (20s)
* H=4, m=3, e=-1: UNSAT (24s)
* => THEOREM (machine, exact): no nontrivial theta-unitary u == +-1 mod 2 with supp <= B(4), height(s) <= 4.
* H=5, m=1, e=+1: UNSAT (65s)
* H=5, m=1, e=-1: UNSAT (59s)
* H=5, m=2, e=+1: UNSAT (42s)
* H=5, m=2, e=-1: UNSAT (49s)
* H=5, m=3, e=+1: UNSAT (19s)
* H=5, m=3, e=-1: UNSAT (24s)
* => THEOREM (machine, exact): no nontrivial theta-unitary u == +-1 mod 2 with supp <= B(4), height(s) <= 5.
* H=6, m=1, e=+1: UNSAT (62s)
* H=6, m=1, e=-1: UNSAT (66s)
* H=6, m=2, e=+1: UNSAT (49s)
* H=6, m=2, e=-1: UNSAT (49s)
* H=6, m=3, e=+1: UNSAT (22s)
* H=6, m=3, e=-1: UNSAT (25s)
* => THEOREM (machine, exact): no nontrivial theta-unitary u == +-1 mod 2 with supp <= B(4), height(s) <= 6.
* H=7, m=1, e=+1: UNSAT (66s)
* H=7, m=1, e=-1: UNSAT (82s)
* H=7, m=2, e=+1: UNSAT (36s)
* H=7, m=2, e=-1: UNSAT (54s)
* H=7, m=3, e=+1: UNSAT (21s)
* H=7, m=3, e=-1: UNSAT (25s)
* => THEOREM (machine, exact): no nontrivial theta-unitary u == +-1 mod 2 with supp <= B(4), height(s) <= 7.
* H=8, m=1, e=+1: UNSAT (130s)
* H=8, m=1, e=-1: UNSAT (137s)
* H=8, m=2, e=+1: UNSAT (77s)
* H=8, m=2, e=-1: UNSAT (76s)
* H=8, m=3, e=+1: UNSAT (65s)
* H=8, m=3, e=-1: UNSAT (64s)
* H=8, m=4, e=+1: UNSAT (33s)
* H=8, m=4, e=-1: UNSAT (36s)
* => THEOREM (machine, exact): no nontrivial theta-unitary u == +-1 mod 2 with supp <= B(4), height(s) <= 8.
* H=9, m=1, e=+1: UNSAT (129s)
* H=9, m=1, e=-1: UNSAT (128s)
* H=9, m=2, e=+1: UNSAT (73s)
* H=9, m=2, e=-1: UNSAT (81s)
* H=9, m=3, e=+1: UNSAT (63s)
* H=9, m=3, e=-1: UNSAT (69s)
* H=9, m=4, e=+1: UNSAT (30s)
* H=9, m=4, e=-1: UNSAT (38s)
* => THEOREM (machine, exact): no nontrivial theta-unitary u == +-1 mod 2 with supp <= B(4), height(s) <= 9.
* H=10, m=1, e=+1: UNSAT (128s)
* H=10, m=1, e=-1: UNSAT (136s)
* H=10, m=2, e=+1: UNSAT (73s)
* H=10, m=2, e=-1: UNSAT (94s)
* H=10, m=3, e=+1: UNSAT (60s)
* H=10, m=3, e=-1: UNSAT (67s)
* H=10, m=4, e=+1: UNSAT (31s)
* H=10, m=4, e=-1: UNSAT (32s)
* => THEOREM (machine, exact): no nontrivial theta-unitary u == +-1 mod 2 with supp <= B(4), height(s) <= 10.
* H=11, m=1, e=+1: UNSAT (122s)
* H=11, m=1, e=-1: UNSAT (145s)
* H=11, m=2, e=+1: UNSAT (83s)
* H=11, m=2, e=-1: UNSAT (104s)
* H=11, m=3, e=+1: UNSAT (72s)
* H=11, m=3, e=-1: UNSAT (75s)
* H=11, m=4, e=+1: UNSAT (30s)
* H=11, m=4, e=-1: UNSAT (34s)
* => THEOREM (machine, exact): no nontrivial theta-unitary u == +-1 mod 2 with supp <= B(4), height(s) <= 11.
* H=12, m=1, e=+1: UNSAT (104s)
* H=12, m=1, e=-1: UNSAT (119s)
* H=12, m=2, e=+1: UNSAT (68s)
* H=12, m=2, e=-1: UNSAT (110s)
* H=12, m=3, e=+1: UNSAT (74s)
* H=12, m=3, e=-1: UNSAT (72s)
* H=12, m=4, e=+1: UNSAT (35s)
* H=12, m=4, e=-1: UNSAT (37s)
* => THEOREM (machine, exact): no nontrivial theta-unitary u == +-1 mod 2 with supp <= B(4), height(s) <= 12.

## sparse rung H = 16 (strata m<=5, e in [1, -1]; e=-1 follows from the mirror lemma)
* H=16, m=1, e=+1: UNSAT (183s)
* H=16, m=1, e=-1: UNSAT (205s)
* H=16, m=2, e=+1: UNSAT (174s)
* H=16, m=2, e=-1: UNSAT (158s)
* H=16, m=3, e=+1: UNSAT (87s)
* H=16, m=3, e=-1: UNSAT (98s)
* H=16, m=4, e=+1: UNSAT (114s)
* H=16, m=4, e=-1: UNSAT (103s)
* H=16, m=5, e=+1: UNSAT (59s)
* H=16, m=5, e=-1: UNSAT (52s)
* => THEOREM (machine, exact, + mirror lemma): no nontrivial theta-unitary u == +-1 mod 2 with supp <= B(4), height(s) <= 16.

## sparse rung H = 24 (strata m<=5, e in [1]; e=-1 follows from the mirror lemma)
* H=24, m=1, e=+1: UNSAT (249s)
* H=24, m=2, e=+1: UNSAT (190s)
* H=24, m=3, e=+1: UNSAT (143s)
* H=24, m=4, e=+1: UNSAT (176s)
* H=24, m=5, e=+1: UNSAT (57s)
* => THEOREM (machine, exact, + mirror lemma): no nontrivial theta-unitary u == +-1 mod 2 with supp <= B(4), height(s) <= 24.

## sparse rung H = 31 (strata m<=5, e in [1]; e=-1 follows from the mirror lemma)
* H=31, m=1, e=+1: UNSAT (177s)
* H=31, m=2, e=+1: UNSAT (171s)
* H=31, m=3, e=+1: UNSAT (119s)
* H=31, m=4, e=+1: UNSAT (196s)
* H=31, m=5, e=+1: UNSAT (90s)
* => THEOREM (machine, exact, + mirror lemma): no nontrivial theta-unitary u == +-1 mod 2 with supp <= B(4), height(s) <= 31.


==> anc/caseA_exact_bounded_H13up.log <==
Traceback (most recent call last):
  File "/Users/moe/promislow-nonup/src/caseA_ladder_extend.py", line 17, in <module>
    from exact_stratum_solver import solve_stratum, residual
  File "/Users/moe/promislow-nonup/src/exact_stratum_solver.py", line 20, in <module>
    from pysat.formula import CNF
ModuleNotFoundError: No module named 'pysat'
[    0.1s] gates: ALL PASS
[    0.1s] CONTROL D_inf: SAT (exact re-verify True) -- expect SAT/True
[  173.5s] P B(4) H=13 m=1 e=+1: UNSAT (3174266 vars, 10879514 cls, 173s)
[  329.7s] P B(4) H=13 m=1 e=-1: UNSAT (3440945 vars, 11755745 cls, 156s)
[    0.0s] gates: ALL PASS
[    0.1s] CONTROL D_inf: SAT (exact re-verify True) -- expect SAT/True
[  183.1s] P B(4) H=16 m=1 e=+1: UNSAT (3920881 vars, 13442312 cls, 183s)
[  387.6s] P B(4) H=16 m=1 e=-1: UNSAT (4203247 vars, 14370086 cls, 205s)
[  562.1s] P B(4) H=16 m=2 e=+1: UNSAT (3979675 vars, 13645087 cls, 174s)
[  719.9s] P B(4) H=16 m=2 e=-1: UNSAT (4277728 vars, 14624404 cls, 158s)
[  806.7s] P B(4) H=16 m=3 e=+1: UNSAT (4038469 vars, 13847863 cls, 87s)
[  904.9s] P B(4) H=16 m=3 e=-1: UNSAT (4352209 vars, 14878723 cls, 98s)
[ 1019.1s] P B(4) H=16 m=4 e=+1: UNSAT (4097263 vars, 14050639 cls, 114s)
[ 1121.6s] P B(4) H=16 m=4 e=-1: UNSAT (4426690 vars, 15133042 cls, 103s)
[ 1180.5s] P B(4) H=16 m=5 e=+1: UNSAT (4156057 vars, 14253415 cls, 59s)
[ 1232.7s] P B(4) H=16 m=5 e=-1: UNSAT (4501171 vars, 15387361 cls, 52s)
[ 1232.7s] THEOREM at H <= 16 complete
[ 1481.8s] P B(4) H=24 m=1 e=+1: UNSAT (3979675 vars, 13645088 cls, 249s)
[ 1671.4s] P B(4) H=24 m=2 e=+1: UNSAT (4038469 vars, 13847863 cls, 190s)
[ 1814.4s] P B(4) H=24 m=3 e=+1: UNSAT (4097263 vars, 14050639 cls, 143s)
[ 1990.9s] P B(4) H=24 m=4 e=+1: UNSAT (4156057 vars, 14253415 cls, 176s)
[ 2047.4s] P B(4) H=24 m=5 e=+1: UNSAT (4214851 vars, 14456191 cls, 57s)
[ 2047.5s] THEOREM at H <= 24 complete
[ 2224.0s] P B(4) H=31 m=1 e=+1: UNSAT (4038469 vars, 13847864 cls, 177s)
[ 2395.4s] P B(4) H=31 m=2 e=+1: UNSAT (4097263 vars, 14050639 cls, 171s)
[ 2514.3s] P B(4) H=31 m=3 e=+1: UNSAT (4156057 vars, 14253415 cls, 119s)
[ 2710.0s] P B(4) H=31 m=4 e=+1: UNSAT (4214851 vars, 14456191 cls, 196s)
[ 2800.4s] P B(4) H=31 m=5 e=+1: UNSAT (4273645 vars, 14658967 cls, 90s)
[ 2800.4s] THEOREM at H <= 31 complete
[ 2800.4s] SPARSE CHAIN COMPLETE


==> anc/caseA_ladder_sparse.py <==
"""Sparse exact ladder for Case A: hit target heights directly.

Rationale (2026-08-01):
  * Rung independence: UNSAT at height cap H implies the theorem for all
    h <= H, so intermediate rungs are redundant -- hit H in {16, 24, 31}.
  * Mirror lemma (src/caseA_mirror_lemma_gate.py, gates M1-M3 PASS):
    stratum (m,-1) = -(stratum (m,+1)) exactly, so e = +1 suffices.
    At the first rung both signs are run as an encoder self-check
    (verdicts must agree); afterwards e = +1 only.
  * Stratum range: 2^{m+1} <= 2H (height-depth lemma), same as before.

Same machinery / control / falsification protocol as caseA_exact_bounded.py.
Usage: python caseA_ladder_sparse.py [rungs comma-sep] [r=4]
"""
import sys
import time

sys.path.insert(0, __file__.rsplit("/", 1)[0])
from promislow import ball, mul, inv, IDENTITY
from bartholdi_mod4_probe import run_gates, sigma, chi
from exact_stratum_solver import solve_stratum, residual

T0 = time.time()


def log(m):
    print(f"[{time.time()-T0:7.1f}s] {m}", flush=True)


def main():
    rungs = [int(x) for x in (sys.argv[1] if len(sys.argv) > 1
                              else "16,24,31").split(",")]
    r = int(sys.argv[2]) if len(sys.argv) > 2 else 4
    if not run_gates():
        sys.exit(1)

    def d_mul_el(a, b):
        return (a[0] + a[1] * b[0], a[1] * b[1])

    dwin = [(k, s) for k in range(-2, 3) for s in (1, -1)]
    dsm = {}
    for (k, s) in dwin:
        if s == 1:
            dsm[(k, s)] = ((-k, 1), 1 if k % 2 == 0 else -1)
        else:
            dsm[(k, s)] = ((k, -1), -1 if k % 2 == 0 else 1)
    verdict, sols, st = solve_stratum(dwin, d_mul_el, dsm, 1, 1, 1, maxsols=3)
    ok = verdict == "SAT" and all(
        not residual(w, d_mul_el, dsm, 1, 1) for w in sols)
    log(f"CONTROL D_inf: {verdict} (exact re-verify {ok}) -- expect SAT/True")
    if not ok:
        log("CONTROL FAILED -- aborting")
        sys.exit(1)

    U = list(ball(r)[0])
    smap = {}
    for g in U:
        gg = inv(sigma(g))
        smap[g] = (gg, chi(g))
        if gg not in set(U):
            log("window not S-closed -- abort")
            sys.exit(1)

    out = __file__.rsplit("/", 2)[0] + f"/results/caseA_exact_bounded_B{r}.md"
    first = True
    for H in rungs:
        mmax = 1
        while (1 << (mmax + 1)) <= 2 * H:
            mmax += 1
        esigns = (1, -1) if first else (1,)
        rung_ok = True
        lines = [f"", f"## sparse rung H = {H} (strata m<=%d, e in %s; "
                 f"e=-1 follows from the mirror lemma)" % (mmax, list(esigns))]
        for m in range(1, mmax + 1):
            verdicts = {}
            for e in esigns:
                t0 = time.time()
                pb = [{IDENTITY: -e}] if m == 1 else []
                verdict, sols, st = solve_stratum(U, mul, smap, m, e, H,
                                                  maxsols=4, preblock=pb)
                dt = time.time() - t0
                sols = [w for w in sols
                        if not (m == 1 and w == {IDENTITY: -e})]
                if verdict == "SAT" and not sols:
                    verdict = "UNSAT"
                verdicts[e] = verdict
                if verdict == "SAT":
                    ver = [not residual(w, mul, smap, m, e) for w in sols]
                    log(f"P B({r}) H={H} m={m} e={e:+d}: SAT?! exact "
                        f"re-verify: {ver}  ({dt:.0f}s)")
                    rung_ok = False
                    if any(ver):
                        lines.append(f"* H={H}, m={m}, e={e:+d}: **SAT** -- "
                                     f"VERIFIED nontrivial solution; "
                                     f"REFUTATION candidate, standalone "
                                     f"checker before any claim! w={sols[0]}")
                    else:
                        lines.append(f"* H={H}, m={m}, e={e:+d}: SAT but "
                                     f"FAILED exact check -- ENCODER BUG")
                else:
                    log(f"P B({r}) H={H} m={m} e={e:+d}: UNSAT "
                        f"({st['vars']} vars, {st['clauses']} cls, {dt:.0f}s)")
                    lines.append(f"* H={H}, m={m}, e={e:+d}: UNSAT ({dt:.0f}s)")
            if len(esigns) == 2 and verdicts[1] != verdicts[-1]:
                log(f"MIRROR SELF-CHECK FAILED at m={m}: {verdicts} -- "
                    f"ENCODER BUG, stopping")
                lines.append(f"* m={m}: MIRROR SELF-CHECK FAILED {verdicts}")
                rung_ok = False
        if rung_ok:
            lines.append(f"* => THEOREM (machine, exact, + mirror lemma): "
                         f"no nontrivial theta-unitary u == +-1 mod 2 with "
                         f"supp <= B({r}), height(s) <= {H}.")
            log(f"THEOREM at H <= {H} complete")
        with open(out, "a") as f:
            f.write("\n".join(lines) + "\n")
        if not rung_ok:
            log("stopping chain: non-UNSAT rung needs human eyes")
            break
        first = False
    log("SPARSE CHAIN COMPLETE")


if __name__ == "__main__":
    main()


==> anc/caseA_m2n_k15_drat_VERIFIED.txt <==
m2n K15 DRAT VERIFIED Sat Aug  1 14:06:49 JST 2026


==> anc/caseA_m2p_k15_drat_VERIFIED.txt <==
m2p K15 DRAT VERIFIED Sat Aug  1 13:10:29 JST 2026


==> anc/caseA_master_H127_drat_VERIFIED.txt <==
master cell H=127: kissat UNSAT, drat-trim s VERIFIED, Sat Aug  1 21:01:03 2026
vars=5931653 clauses=20351606
proof deleted after verification


==> anc/caseA_master_cell.log <==
[    0.1s] gates: ALL PASS
[    0.4s] C1 D_inf via kissat: SAT, exact re-verify True -- expect SAT/True
[   54.5s] C2 P no-preblock H=2: SAT, sol {((1, 1, 1), (0, 0, 0)): -1}, exact zero-residual True -- expect SAT/True
[  143.9s] H=127: CNF built (5931653 vars, 20351606 cls, 445 MB)
[  980.3s] H=127: kissat UNSAT (926s), proof 1124 MB
[20547.3s] H=127: drat-trim DRAT-VERIFIED (19567s)
[20547.3s] THEOREM at height((u-1)/2) <= 127 complete (DRAT-VERIFIED)


==> anc/caseA_master_cell.py <==
"""Master-cell exact ladder for Case A, with optional DRAT certification.

MASTER-CELL REDUCTION (2026-08-01, see CASEA_HEIGHT_GROWTH section 12):
any nontrivial theta-unitary u == +-1 (mod 2) with supp(u) <= B(4) can be
written u = 1 + 2y with y integral, supp(y) <= B(4), y not in {0, -delta_1}
(stratum (m,e) embeds via y = (u-1)/2 = (e-1)/2*delta_1 + 2^{m-1} s, of
height <= 2^{m-1} h(s) + 1).  The exact-ladder cell (m=1, e=+1, cap H)
imposes NO parity on s, so that single cell already decides:

  THEOREM(H): no nontrivial theta-unitary u == +-1 (mod 2), supp <= B(4),
  with height((u-1)/2) <= H.

This runner solves that one cell per H with kissat (DRAT proof on by
default), verifies UNSAT with tools/drat-trim, and deletes proof + CNF
after verification (disk discipline).  A SAT answer is decoded and exactly
re-verified via the falsification protocol.

Controls:
  C1: the same dump/kissat path on the Z[D_inf] axis-1 twist instance must
      be SAT (unipotent family exists).
  C2: P-instance with the preblocks REMOVED must be SAT (y = 0 / -delta_1
      trivial solutions) -- encoder-health positive control, run at H=2.

Usage: python caseA_master_cell.py H1[,H2,...] [--no-drat]
"""
import os
import subprocess
import sys
import time

sys.path.insert(0, __file__.rsplit("/", 1)[0])
from promislow import ball, mul, inv, IDENTITY
from bartholdi_mod4_probe import run_gates, sigma, chi
from exact_stratum_solver import solve_stratum, residual

T0 = time.time()
ROOT = __file__.rsplit("/", 2)[0]
SCRATCH = os.environ.get("CASEA_SCRATCH", "/tmp")
KISSAT = "/opt/homebrew/bin/kissat"
DRATTRIM = ROOT + "/tools/drat-trim"


def log(m):
    print(f"[{time.time()-T0:7.1f}s] {m}", flush=True)


def run_kissat(cnf_path, proof_path=None):
    cmd = [KISSAT, "-q", cnf_path]
    if proof_path:
        cmd = [KISSAT, "-q", cnf_path, proof_path]
    p = subprocess.run(cmd, capture_output=True, text=True)
    out = p.stdout
    if "s UNSATISFIABLE" in out:
        return "UNSAT", out
    if "s SATISFIABLE" in out:
        return "SAT", out
    return "UNKNOWN", out


def decode_model(out, wbits, VB, window):
    val = {}
    for line in out.splitlines():
        if line.startswith("v "):
            for tok in line[2:].split():
                l = int(tok)
                if l:
                    val[abs(l)] = l > 0
    w = {}
    for i, g in enumerate(window):
        v = 0
        for bi in range(VB):
            if val.get(wbits[i][bi], False):
                v |= 1 << bi
        if v >= (1 << (VB - 1)):
            v -= 1 << VB
        if v:
            w[g] = v
    return w


def main():
    heights = [int(x) for x in sys.argv[1].split(",")] if len(sys.argv) > 1 \
        else [31]
    do_drat = "--no-drat" not in sys.argv
    if not run_gates():
        sys.exit(1)

    # ---- C1: D_inf control through the dump/kissat path
    def d_mul_el(a, b):
        return (a[0] + a[1] * b[0], a[1] * b[1])

    dwin = [(k, s) for k in range(-2, 3) for s in (1, -1)]
    dsm = {}
    for (k, s) in dwin:
        if s == 1:
            dsm[(k, s)] = ((-k, 1), 1 if k % 2 == 0 else -1)
        else:
            dsm[(k, s)] = ((k, -1), -1 if k % 2 == 0 else 1)
    cpath = SCRATCH + "/casea_master_control.cnf"
    st, _, stc = solve_stratum(dwin, d_mul_el, dsm, 1, 1, 1, dimacs_out=cpath)
    v, out = run_kissat(cpath)
    w = decode_model(out, stc["wbits"], stc["VB"], dwin) if v == "SAT" else {}
    okc = v == "SAT" and not residual(w, d_mul_el, dsm, 1, 1) and w
    log(f"C1 D_inf via kissat: {v}, exact re-verify {bool(okc)} -- "
        f"expect SAT/True")
    os.remove(cpath)
    if not okc:
        log("C1 FAILED -- aborting")
        sys.exit(1)

    U = list(ball(4)[0])
    smap = {}
    for g in U:
        gg = inv(sigma(g))
        smap[g] = (gg, chi(g))
        if gg not in set(U):
            log("window not S-closed -- abort")
            sys.exit(1)

    # ---- C2: P-instance, preblocks removed, H=2 -> trivial y = -delta_1
    cpath = SCRATCH + "/casea_master_c2.cnf"
    st, _, st2 = solve_stratum(U, mul, smap, 1, 1, 2, dimacs_out=cpath)
    v, out = run_kissat(cpath)
    w = decode_model(out, st2["wbits"], st2["VB"], U) if v == "SAT" else None
    ok2 = v == "SAT" and w is not None and not residual(w, mul, smap, 1, 1)
    log(f"C2 P no-preblock H=2: {v}, sol {w if w and len(w) < 4 else '...'}, "
        f"exact zero-residual {ok2} -- expect SAT/True")
    os.remove(cpath)
    if not ok2:
        log("C2 FAILED -- aborting")
        sys.exit(1)

    outmd = ROOT + "/results/caseA_master_cell_B4.md"
    for H in heights:
        cnfp = SCRATCH + f"/casea_master_H{H}.cnf"
        prfp = SCRATCH + f"/casea_master_H{H}.drat" if do_drat else None
        t0 = time.time()
        pb = [{IDENTITY: -1}]
        st, _, sti = solve_stratum(U, mul, smap, 1, 1, H, preblock=pb,
                                   dimacs_out=cnfp)
        log(f"H={H}: CNF built ({sti['vars']} vars, {sti['clauses']} cls, "
            f"{os.path.getsize(cnfp)>>20} MB)")
        v, out = run_kissat(cnfp, prfp)
        dt = time.time() - t0
        if v == "SAT":
            w = decode_model(out, sti["wbits"], sti["VB"], U)
            ok = w and not residual(w, mul, smap, 1, 1) \
                and w != {IDENTITY: -1}
            log(f"H={H}: SAT?! exact re-verify: {ok} ({dt:.0f}s)")
            with open(outmd, "a") as f:
                f.write(f"* H={H}: **SAT** exact-ok={ok} -- REFUTATION "
                        f"candidate, standalone checker required! w={w}\n")
            for pth in (cnfp, prfp):
                if pth and os.path.exists(pth):
                    os.remove(pth)
            log("stopping: SAT rung needs human eyes")
            break
        elif v == "UNSAT":
            log(f"H={H}: kissat UNSAT ({dt:.0f}s)"
                + (f", proof {os.path.getsize(prfp)>>20} MB" if prfp else ""))
            cert = "no-drat"
            if prfp:
                t1 = time.time()
                p = subprocess.run([DRATTRIM, cnfp, prfp],
                                   capture_output=True, text=True,
                                   timeout=48000)
                ok = "s VERIFIED" in p.stdout
                cert = "DRAT-VERIFIED" if ok else "drat-trim-FAILED"
                log(f"H={H}: drat-trim {cert} ({time.time()-t1:.0f}s)")
                if ok:
                    with open(ROOT + f"/results/caseA_master_H{H}_drat_"
                              f"VERIFIED.txt", "w") as f:
                        f.write(f"master cell H={H}: kissat UNSAT, drat-trim "
                                f"s VERIFIED, {time.ctime()}\n"
                                f"vars={sti['vars']} clauses={sti['clauses']}"
                                f"\nproof deleted after verification\n")
            with open(outmd, "a") as f:
                f.write(f"* H={H}: UNSAT ({dt:.0f}s, {cert}) => THEOREM: no "
                        f"nontrivial theta-unitary u == +-1 mod 2, supp <= "
                        f"B(4), height((u-1)/2) <= {H}\n")
            log(f"THEOREM at height((u-1)/2) <= {H} complete ({cert})")
        else:
            log(f"H={H}: kissat UNKNOWN -- stopping")
        for pth in (cnfp, prfp):
            if pth and os.path.exists(pth):
                os.remove(pth)
    log("MASTER CHAIN COMPLETE")


if __name__ == "__main__":
    main()


==> anc/caseA_master_cell_255.log <==
[    0.0s] gates: ALL PASS
[    0.2s] C1 D_inf via kissat: SAT, exact re-verify True -- expect SAT/True
[   24.6s] C2 P no-preblock H=2: SAT, sol {((1, 1, 1), (0, 0, 0)): -1}, exact zero-residual True -- expect SAT/True
[   73.1s] H=255: CNF built (7019428 vars, 24089774 cls, 529 MB)
[  560.2s] H=255: kissat UNSAT (535s)
[  560.2s] THEOREM at height((u-1)/2) <= 255 complete (no-drat)
[  561.1s] MASTER CHAIN COMPLETE


==> anc/caseA_mirror_lemma_gate.py <==
"""Mirror lemma for Case-A strata: (m, e) <-> (m, -e) via s -> -s.

LEMMA (elementary, radius-free): with E_{m,e}(s) = s + s^{*theta}
+ e 2^m s^{*theta} s, we have  E_{m,e}(-s) = -E_{m,-e}(s).
Hence s is a solution of stratum (m, e) exactly / mod 2^K  iff  -s is a
solution of stratum (m, -e), with the same support, height, parity, and
q_ab branch (A: q_ab = 0 -> q_ab = 0; B: q_ab(s) = -e delta_id ->
q_ab(-s) = e delta_id = -(-e) delta_id).  Trivial shadows map to trivial
shadows (s = -e delta_id -> -s = e delta_id).

CONSEQUENCES:
  1. Any e-asymmetric verdict at fixed (m, K, height cap) is an ENCODER BUG.
     The 2026-07-26 log's "stratum (1,-1) CLOSED mod 8 / (1,+1) OPEN" is
     impossible; that run predates the q_ab branch-selector fix and the
     closure was already retracted 7/26 (SUMMIT_RETHINK section 5) -- but it
     resurfaced in CASEA_HEIGHT_GROWTH_2026-07-31.md sections 1/5/10.
     Stratum (1,-1) is OPEN, with frontier identical to (1,+1).
  2. All future ladders/frontiers only need e = +1; the e = -1 run is a
     pure encoder self-check (must agree).

Gates:
  M1: algebraic identity E_{m,e}(-s) = -E_{m,-e}(s) on random s (exact ints).
  M2: solution transport: random mod-2^K solutions of (m,+1) map to
      verified mod-2^K solutions of (m,-1) (defect divisibility preserved).
  M3: live SAT re-adjudication of stratum (1,-1) at K=3 with the FIXED
      branch-analysis encoder: expect SAT (mirroring (1,+1) SAT mod 8);
      decoded witness re-verified exactly, and its negation re-verified as
      a (1,+1) witness.
"""
import random
import sys
import time

sys.path.insert(0, __file__.rsplit("/", 1)[0])
from promislow import ball, mul, inv, IDENTITY
from bartholdi_mod4_probe import run_gates, sigma, chi

T0 = time.time()


def log(m):
    print(f"[{time.time()-T0:6.1f}s] {m}", flush=True)


def star_theta(s):
    out = {}
    for g, c in s.items():
        gg = inv(sigma(g))
        out[gg] = out.get(gg, 0) + chi(g) * c
    return out


def ring_mul(a, b):
    out = {}
    for g1, c1 in a.items():
        for g2, c2 in b.items():
            h = mul(g1, g2)
            out[h] = out.get(h, 0) + c1 * c2
    return {k: v for k, v in out.items() if v}


def E(s, m, e):
    st = star_theta(s)
    out = dict(s)
    for g, c in st.items():
        out[g] = out.get(g, 0) + c
    for g, c in ring_mul(st, s).items():
        out[g] = out.get(g, 0) + e * (1 << m) * c
    return {k: v for k, v in out.items() if v}


def neg(s):
    return {g: -c for g, c in s.items()}


def main():
    if not run_gates():
        sys.exit(1)
    U = list(ball(4)[0])
    rng = random.Random(20260801)

    # ---- M1: identity on random s
    ok = True
    for t in range(40):
        s = {}
        for g in rng.sample(U, rng.randint(1, 12)):
            s[g] = rng.randint(-9, 9)
        m = rng.randint(1, 5)
        for e in (1, -1):
            lhs = E(neg(s), m, e)
            rhs = {k: -v for k, v in E(s, m, -e).items()}
            if lhs != rhs:
                ok = False
    log(f"M1 (identity, 40 random s x both e): {'PASS' if ok else 'FAIL'}")
    if not ok:
        sys.exit(1)

    # ---- M2: transport of mod-2^K solutions (synthetic: verify divisibility
    # transport on random s rather than solver output -- exact statement)
    ok = True
    for t in range(40):
        s = {}
        for g in rng.sample(U, rng.randint(1, 10)):
            s[g] = rng.randint(-9, 9)
        m = rng.randint(1, 4)
        K = rng.randint(m + 2, m + 6)
        d1 = E(s, m, 1)
        d2 = E(neg(s), m, -1)
        div1 = sorted((str(k), c % (1 << K)) for k, c in d1.items())
        div2 = sorted((str(k), (-c) % (1 << K)) for k, c in d2.items())
        if div1 != div2:
            ok = False
    log(f"M2 (mod-2^K defect transport): {'PASS' if ok else 'FAIL'}")
    if not ok:
        sys.exit(1)

    # ---- M3: live re-adjudication of (1,-1) at K=3 with fixed encoder
    from caseA_branch_analysis import solve_stratum, ab_fibers, defect_of
    fibers, _ = ab_fibers(U)
    verdicts = {}
    for e in (1, -1):
        st, s, nv, nc = solve_stratum(U, fibers, 1, e, 3)
        okd = None
        if st == "SAT":
            d = defect_of(s, 1, e)
            okd = all(c % (1 << 2) == 0 for c in d.values())
            dneg = defect_of(neg(s), 1, -e)
            okneg = all(c % (1 << 2) == 0 for c in dneg.values())
            log(f"M3 stratum (1,{e:+d}) K=3: SAT, defect div ok={okd}, "
                f"mirrored (-s) into (1,{-e:+d}) div ok={okneg}")
            okd = okd and okneg
        else:
            log(f"M3 stratum (1,{e:+d}) K=3: UNSAT")
        verdicts[e] = (st, okd)
    symmetric = verdicts[1][0] == verdicts[-1][0]
    log(f"M3 verdict symmetry (must hold): "
        f"{'PASS' if symmetric else 'FAIL -- LIVE ENCODER BUG'}")
    if verdicts[1][0] == "SAT" and verdicts[-1][0] == "SAT" \
            and verdicts[1][1] and verdicts[-1][1]:
        log("M3: (1,-1) is SAT mod 8 with fixed encoder => the 7/26 "
            "'closure' is CONFIRMED as a pre-fix artifact; stratum OPEN")
    log("ALL GATES DONE")


if __name__ == "__main__":
    main()


==> anc/caseA_mu_deepsearch.py <==
"""Deep global search for mu* (Case A compactness constant) -- confidence
study for CASEA_HEIGHT_GROWTH section 12.3.

1500 random restarts + basin hopping around the incumbent + high-precision
polish.  Records the best value, the gap statistics of local minima, and
the polished minimizer.  Numerical only (upper bound on mu*).
"""
import sys
import time

import numpy as np

sys.path.insert(0, __file__.rsplit("/", 1)[0])
from promislow import ball, mul, inv
from bartholdi_mod4_probe import run_gates, sigma, chi

T0 = time.time()


def log(m):
    print(f"[{time.time()-T0:7.1f}s] {m}", flush=True)


def main():
    if not run_gates():
        sys.exit(1)
    U = list(ball(4)[0])
    N = len(U)
    idx = {g: i for i, g in enumerate(U)}
    cls_index = {}
    ent = []
    for g1 in U:
        gg1, s1 = inv(sigma(g1)), chi(g1)
        for g2 in U:
            h = mul(gg1, g2)
            c = cls_index.setdefault(h, len(cls_index))
            ent.append((c, idx[g1], idx[g2], s1))
    C = np.array([e[0] for e in ent])
    I = np.array([e[1] for e in ent])
    J = np.array([e[2] for e in ent])
    S = np.array([e[3] for e in ent], dtype=float)
    ncls = len(cls_index)

    def F(w):
        return np.bincount(C, weights=S * w[I] * w[J], minlength=ncls)

    def val_grad(w):
        f = F(w)
        v = f @ f
        g = np.zeros(N)
        t = 2.0 * S * f[C]
        np.add.at(g, I, t * w[J])
        np.add.at(g, J, t * w[I])
        return v, g

    def minimize(w0, iters=6000, tol=1e-16):
        w = w0 / np.linalg.norm(w0)
        lr = 0.05
        v, g = val_grad(w)
        for it in range(iters):
            gt = g - (g @ w) * w
            w2 = w - lr * gt
            w2 /= np.linalg.norm(w2)
            v2, g2 = val_grad(w2)
            if v2 < v:
                w, v, g = w2, v2, g2
                lr = min(lr * 1.15, 0.5)
            else:
                lr *= 0.5
                if lr < tol:
                    break
        return v, w

    rng = np.random.default_rng(80102)
    minima = []
    best = (np.inf, None)
    NR = 1500
    for t in range(NR):
        v, w = minimize(rng.standard_normal(N), iters=4000)
        minima.append(np.sqrt(v))
        if v < best[0]:
            best = (v, w)
            log(f"restart {t}: new best ||F|| = {np.sqrt(v):.8g}")
        if (t + 1) % 250 == 0:
            arr = np.array(minima)
            log(f"progress {t+1}/{NR}: best {arr.min():.6g}, "
                f"quartiles {np.percentile(arr, [25, 50, 75]).round(5)}")
    # basin hopping around incumbent
    w = best[1]
    for hop in range(300):
        pert = rng.standard_normal(N) * rng.uniform(0.02, 0.6)
        v, w2 = minimize(w + pert, iters=6000)
        minima.append(np.sqrt(v))
        if v < best[0]:
            best = (v, w2)
            w = w2
            log(f"hop {hop}: new best ||F|| = {np.sqrt(v):.8g}")
    # long polish
    v, w = minimize(best[1], iters=200000, tol=1e-18)
    best = (v, w)
    mu = np.sqrt(v)
    arr = np.array(minima)
    frac = (arr < mu * 1.001).mean()
    log(f"FINAL deep-search mu* = {mu:.10g} (1/mu = {1/mu:.6g}, "
        f"1/sqrt(mu) = {1/np.sqrt(mu):.6g})")
    log(f"local-minimum statistics: n = {len(arr)}, min = {arr.min():.6g}, "
        f"fraction at global level = {frac:.3f}, median = "
        f"{np.median(arr):.6g}")
    top = np.argsort(-np.abs(w))[:16]
    log("polished minimizer top coords: "
        + ", ".join(f"[{i}]={w[i]:+.5f}" for i in top))
    supp = (np.abs(w) > 1e-6).sum()
    log(f"minimizer numerical support: {supp}/{N}")
    np.save(__file__.rsplit("/", 2)[0] + "/results/caseA_mu_minimizer.npy", w)
    with open(__file__.rsplit("/", 2)[0]
              + "/results/caseA_mu_deepsearch.txt", "w") as f:
        f.write(f"mu* deep search {time.ctime()}\n"
                f"best mu = {mu:.10g}\n1/mu = {1/mu:.6g}\n"
                f"1/sqrt(mu) = {1/np.sqrt(mu):.6g}\n"
                f"n_minima = {len(arr)}, frac_at_global = {frac:.3f}\n"
                f"support = {supp}/{N}\n")
    log("saved results/caseA_mu_deepsearch.txt")


if __name__ == "__main__":
    main()


==> anc/caseA_mu_deepsearch.txt <==
mu* deep search Sat Aug  1 15:07:05 2026
best mu = 0.001424849284
1/mu = 701.829
1/sqrt(mu) = 26.492
n_minima = 1800, frac_at_global = 0.000
support = 83/83


==> anc/caseA_mu_exact_upper.py <==
"""EXACT (rational-arithmetic) certification of the numerical upper bound
on mu*(B(4)) from the deep-search minimizer.

The saved minimizer w (results/caseA_mu_minimizer.npy, float64) is a vector
of dyadic rationals.  By degree-2 homogeneity of w -> w^{*theta} w,

    mu*(B(4))^2  <=  ||F(w)||_2^2 / ||w||_2^4        (exact rationals),

so a single exact evaluation turns the float descent value into a RIGOROUS
upper bound.  Gates: G1 chi/sigma sanity (reuses bartholdi gates), G2 the
exact rational value must be within 1e-9 relative of the float value
(guards index mismatches), G3 the certified bound must beat the paper's
displayed 1.425e-3.

Output: results/caseA_mu_exact_upper.txt
"""
import sys
import time
from fractions import Fraction

import numpy as np

sys.path.insert(0, __file__.rsplit("/", 1)[0])
from promislow import ball, mul, inv
from bartholdi_mod4_probe import run_gates, sigma, chi

T0 = time.time()


def log(m):
    print(f"[{time.time()-T0:7.1f}s] {m}", flush=True)


def main():
    if not run_gates():
        sys.exit(1)
    U = list(ball(4)[0])
    N = len(U)
    idx = {g: i for i, g in enumerate(U)}
    root = __file__.rsplit("/", 2)[0]
    wf = np.load(root + "/results/caseA_mu_minimizer.npy")
    assert wf.shape == (N,), (wf.shape, N)
    w = [Fraction(float(x)) for x in wf]  # float64 -> exact dyadic rational

    # exact F(w): class-binned coefficients of w^{*theta} w
    f = {}
    for g1 in U:
        gg1, s1 = inv(sigma(g1)), chi(g1)
        wi = w[idx[g1]]
        if wi == 0:
            continue
        for g2 in U:
            h = mul(gg1, g2)
            f[h] = f.get(h, 0) + s1 * wi * w[idx[g2]]

    num = sum(c * c for c in f.values())          # ||F(w)||_2^2, exact
    den = sum(x * x for x in w) ** 2              # ||w||_2^4, exact
    R = num / den                                 # exact rational >= mu*^2

    # G2: agree with float pipeline
    Cc, Ii, Jj, Ss = [], [], [], []
    cls_index = {}
    for g1 in U:
        gg1, s1 = inv(sigma(g1)), chi(g1)
        for g2 in U:
            h = mul(gg1, g2)
            c = cls_index.setdefault(h, len(cls_index))
            Cc.append(c); Ii.append(idx[g1]); Jj.append(idx[g2]); Ss.append(s1)
    Fw = np.bincount(np.array(Cc), weights=np.array(Ss, dtype=float)
                     * wf[np.array(Ii)] * wf[np.array(Jj)],
                     minlength=len(cls_index))
    vfloat = float(Fw @ Fw) / float(wf @ wf) ** 2
    rel = abs(vfloat - float(R)) / float(R)
    assert rel < 1e-9, f"G2 FAIL: float/exact mismatch rel={rel}"
    log(f"G2 PASS: exact vs float relative gap {rel:.2e}")

    # exact decimal bound: find B with R <= B^2 for B = 1.425e-3
    B = Fraction(1425, 10 ** 6)                   # 1.425e-3
    ok = R <= B * B
    mu_up = float(R) ** 0.5
    log(f"exact R = ||F||^2/||w||^4 = {float(R):.12e} (rational, "
        f"num/den bit sizes {num.numerator.bit_length()}/"
        f"{num.denominator.bit_length()})")
    log(f"mu*(B(4)) <= sqrt(R) = {mu_up:.12g}; certified <= 1.425e-3: {ok}")
    assert ok, "G3 FAIL: exact value does not beat displayed bound"
    out = root + "/results/caseA_mu_exact_upper.txt"
    with open(out, "w") as fh:
        fh.write("exact rational certification of the mu*(B(4)) upper bound\n")
        fh.write(f"R = ||F(w)||^2 / ||w||^4 = {float(R):.15e} (exact rational)\n")
        fh.write(f"mu*(B(4)) <= sqrt(R) = {mu_up:.12g} <= 1.425e-3: {ok}\n")
        fh.write(f"float/exact relative gap: {rel:.3e}\n")
        fh.write(f"minimizer: results/caseA_mu_minimizer.npy (dyadic exact)\n")
    log(f"written {out}")
    log("THEOREM (exact): mu*(B(4)) <= 1.425e-3 is RIGOROUS")


if __name__ == "__main__":
    main()


==> anc/caseA_mu_exact_upper.txt <==
exact rational certification of the mu*(B(4)) upper bound
R = ||F(w)||^2 / ||w||^4 = 2.030195481330010e-06 (exact rational)
mu*(B(4)) <= sqrt(R) = 0.00142484928372 <= 1.425e-3: True
float/exact relative gap: 4.172e-15
minimizer: results/caseA_mu_minimizer.npy (dyadic exact)


==> anc/caseA_mu_radius5.log <==
[    0.0s] gates: ALL PASS
[    0.0s] |B(5)| = 147, classes = 981, entries = 21609
[    2.0s] restart 0: new best ||F|| = 0.0085004399
[    4.1s] restart 1: new best ||F|| = 0.0081626049
[   31.0s] restart 15: new best ||F|| = 0.0076463219
[   36.6s] restart 18: new best ||F|| = 0.0069838025
[   61.0s] restart 31: new best ||F|| = 0.0069447197
[   78.1s] restart 40: new best ||F|| = 0.0057084636
[  231.5s] restart 122: new best ||F|| = 0.0055947959
[  279.8s] restart 148: new best ||F|| = 0.0047582327
[  792.2s] FINAL mu*(B(5)) <= 0.0047582327  (1/sqrt = 14.497, y-height scale = 7.748)


==> anc/caseA_mu_radius5.py <==
"""Estimate mu*(B(5)) -- radius scaling of the Case A compactness constant.

If mu*(r) decays slowly, the compactness route settles each radius with a
moderate ladder; exponential decay means exponentially growing (but still
finite) per-radius work.  Numerical upper bound only.
"""
import sys
import time

import numpy as np

sys.path.insert(0, __file__.rsplit("/", 1)[0])
from promislow import ball, mul, inv
from bartholdi_mod4_probe import run_gates, sigma, chi

T0 = time.time()


def log(m):
    print(f"[{time.time()-T0:7.1f}s] {m}", flush=True)


def main():
    r = int(sys.argv[1]) if len(sys.argv) > 1 else 5
    nrestart = int(sys.argv[2]) if len(sys.argv) > 2 else 400
    if not run_gates():
        sys.exit(1)
    U = list(ball(r)[0])
    N = len(U)
    idx = {g: i for i, g in enumerate(U)}
    Uset = set(U)
    cls_index = {}
    ent = []
    for g1 in U:
        gg1, s1 = inv(sigma(g1)), chi(g1)
        if gg1 not in Uset:
            log("window not S-closed -- abort")
            sys.exit(1)
        for g2 in U:
            h = mul(gg1, g2)
            c = cls_index.setdefault(h, len(cls_index))
            ent.append((c, idx[g1], idx[g2], s1))
    C = np.array([e[0] for e in ent])
    I = np.array([e[1] for e in ent])
    J = np.array([e[2] for e in ent])
    S = np.array([e[3] for e in ent], dtype=float)
    ncls = len(cls_index)
    log(f"|B({r})| = {N}, classes = {ncls}, entries = {len(ent)}")

    def val_grad(w):
        f = np.bincount(C, weights=S * w[I] * w[J], minlength=ncls)
        v = f @ f
        g = np.zeros(N)
        t = 2.0 * S * f[C]
        np.add.at(g, I, t * w[J])
        np.add.at(g, J, t * w[I])
        return v, g

    def minimize(w0, iters=5000):
        w = w0 / np.linalg.norm(w0)
        lr = 0.05
        v, g = val_grad(w)
        for it in range(iters):
            gt = g - (g @ w) * w
            w2 = w - lr * gt
            w2 /= np.linalg.norm(w2)
            v2, g2 = val_grad(w2)
            if v2 < v:
                w, v, g = w2, v2, g2
                lr = min(lr * 1.15, 0.5)
            else:
                lr *= 0.5
                if lr < 1e-16:
                    break
        return v, w

    rng = np.random.default_rng(80105)
    best = (np.inf, None)
    for t in range(nrestart):
        v, w = minimize(rng.standard_normal(N))
        if v < best[0]:
            best = (v, w)
            log(f"restart {t}: new best ||F|| = {np.sqrt(v):.8g}")
    mu = np.sqrt(best[0])
    log(f"FINAL mu*(B({r})) <= {mu:.8g}  (1/sqrt = {1/np.sqrt(mu):.5g}, "
        f"y-height scale = {(1/np.sqrt(mu)+1)/2:.4g})")
    np.save(__file__.rsplit("/", 2)[0]
            + f"/results/caseA_mu_minimizer_B{r}.npy", best[1])


if __name__ == "__main__":
    main()


==> anc/caseA_mu_sos_dr.py <==
"""SOS-2 certification v2: Douglas-Rachford splitting + *theta symmetry.

Same problem as caseA_mu_sos_certify.py (find G PSD with A(G) = b), but:
  * Douglas-Rachford iteration x <- x + P_aff(2 P_psd(x) - x) - P_psd(x)
    (typically far faster than plain alternating projections), and
  * the certificate is restricted to the pi (x) pi - invariant subspace,
    pi = the signed permutation w -> w^{*theta} (q is pi-invariant, so an
    invariant certificate exists whenever any does; averaging preserves
    PSD and coefficient matching).  Invariance is enforced by symmetrizing
    the iterate each round (cheap), which keeps the eigh cost unchanged
    but improves conditioning; full block-diagonalization is a further
    option if needed.

Rigorous finish identical to v1 (Rump Cholesky + exact-dyadic residual).
Usage: python caseA_mu_sos_dr.py [delta2] [maxiter] [tol]
"""
import sys
import time

import numpy as np

sys.path.insert(0, __file__.rsplit("/", 1)[0])
from promislow import ball, mul, inv
from bartholdi_mod4_probe import run_gates, sigma, chi

T0 = time.time()


def log(m):
    print(f"[{time.time()-T0:7.1f}s] {m}", flush=True)


def main():
    delta2 = float(sys.argv[1]) if len(sys.argv) > 1 else 7.2e-8
    maxiter = int(sys.argv[2]) if len(sys.argv) > 2 else 2000
    tol = float(sys.argv[3]) if len(sys.argv) > 3 else 2e-9
    if not run_gates():
        sys.exit(1)
    U = list(ball(4)[0])
    N = len(U)
    idx = {g: i for i, g in enumerate(U)}

    cls_index = {}
    ent = []
    for g1 in U:
        gg1, s1 = inv(sigma(g1)), chi(g1)
        for g2 in U:
            h = mul(gg1, g2)
            c = cls_index.setdefault(h, len(cls_index))
            ent.append((c, idx[g1], idx[g2], s1))
    ncls = len(cls_index)
    pairs = [(i, j) for i in range(N) for j in range(i, N)]
    P = len(pairs)
    pidx = {p: k for k, p in enumerate(pairs)}
    log(f"N = {N}, classes = {ncls}, P = {P}")

    acs = np.zeros((ncls, P))
    for (c, i, j, s) in ent:
        acs[c, pidx[(min(i, j), max(i, j))]] += s
    e = np.zeros(P)
    for i in range(N):
        e[pidx[(i, i)]] = 1.0
    Ginit = acs.T @ acs - delta2 * np.outer(e, e)

    # pi: signed permutation w -> w^{*theta}
    perm = np.zeros(N, dtype=int)
    sign = np.zeros(N)
    for g in U:
        gg, s = inv(sigma(g)), chi(g)
        perm[idx[g]] = idx[gg]
        sign[idx[g]] = s
    # induced map on pairs: (i,j) -> (perm i, perm j), sign si*sj
    pperm = np.zeros(P, dtype=int)
    psign = np.zeros(P)
    for k, (i, j) in enumerate(pairs):
        a, b_ = perm[i], perm[j]
        pperm[k] = pidx[(min(a, b_), max(a, b_))]
        psign[k] = sign[i] * sign[j]

    def sym_pi(G):
        Gp = (G[pperm][:, pperm] * np.outer(psign, psign))
        return (G + Gp) / 2

    # NOTE (bug fix, same night): q is NOT pi-invariant -- pi maps
    # ||w^th w||^2 to ||w w^th||^2, a different polynomial in the
    # noncommutative ring.  sym_pi is therefore NOT applied to the
    # iterate (plain Douglas-Rachford below); kept only as a probe.
    Gq = acs.T @ acs
    dv = np.linalg.norm(sym_pi(Gq) - Gq)
    log(f"pi-asymmetry of q's Gram (expected nonzero): {dv:.3g}")

    tri1, tri2 = np.triu_indices(P)
    pi_ = np.array([p[0] for p in pairs])
    pj_ = np.array([p[1] for p in pairs])
    m4 = np.stack([pi_[tri1], pj_[tri1], pi_[tri2], pj_[tri2]], axis=1)
    m4.sort(axis=1)
    mono, mono_id = np.unique(m4, axis=0, return_inverse=True)
    nmono = len(mono)
    cmult = np.where(tri1 == tri2, 1.0, 2.0)
    denom = np.bincount(mono_id, weights=cmult * cmult, minlength=nmono)
    log(f"monomials: {nmono}")

    def A_of(Gm):
        return np.bincount(mono_id, weights=Gm[tri1, tri2] * cmult,
                           minlength=nmono)

    b = A_of(Ginit)

    def P_aff(Gm):
        res = b - A_of(Gm)
        out = Gm.copy()
        corr = res[mono_id] * cmult / denom[mono_id]
        out[tri1, tri2] += corr
        out[tri2, tri1] = out[tri1, tri2]
        return out, float(np.sqrt(np.sum(res * res / denom)))

    def P_psd(Gm):
        evals, evecs = np.linalg.eigh(Gm)
        pos = evals > 0
        Gp = (evecs[:, pos] * evals[pos]) @ evecs[:, pos].T
        return (Gp + Gp.T) / 2, float(evals[0])

    # Douglas-Rachford on x; the feasibility candidate is P_psd(x)
    x = Ginit.copy()
    best = (np.inf, None)
    for it in range(maxiter):
        Gpsd, lmin = P_psd(x)
        Gaff, pert = P_aff(2 * Gpsd - x)
        x = x + Gaff - Gpsd
        # measure candidate quality: how far is Gpsd from affine set
        _, cand_pert = P_aff(Gpsd)
        if cand_pert < best[0]:
            best = (cand_pert, Gpsd.copy())
        if it % 10 == 0:
            log(f"iter {it}: lmin(x) = {lmin:.3g}, cand gram-pert = "
                f"{cand_pert:.3g} (best {best[0]:.3g})")
        if cand_pert < tol:
            log("converged")
            break

    G = best[1]
    _, gram_pert = P_aff(G)
    normG = float(np.linalg.norm(G))
    n = P
    u_ = 2.0 ** -53
    gamma_n = (n + 1) * u_ / (1 - (n + 1) * u_)
    eta0 = max(1e-10, 10 * gamma_n * normG)
    try:
        np.linalg.cholesky(G + eta0 * np.eye(P))
        chol_ok = True
    except np.linalg.LinAlgError:
        chol_ok = False
    log(f"Rump Cholesky(G + {eta0:.2g} I): {'ok' if chol_ok else 'FAILED'}")
    slack = delta2 - gram_pert - eta0 - gamma_n * normG
    log(f"budget: delta2 = {delta2:g}, gram_pert = {gram_pert:.3g}, "
        f"eta0 = {eta0:.3g}, gamma_n*||G|| = {gamma_n*normG:.3g}")
    if chol_ok and slack > 0:
        mu_lb = float(np.sqrt(slack))
        log(f"*** CERTIFIED: q >= {slack:.3g} on sphere => mu* >= "
            f"{mu_lb:.6g};  y-height bound {(1/np.sqrt(mu_lb)+1)/2:.2f} ***")
        np.save(__file__.rsplit("/", 2)[0]
                + "/results/caseA_mu_sos_gram.npy", G)
        with open(__file__.rsplit("/", 2)[0]
                  + "/results/caseA_mu_sos_certificate.txt", "w") as f:
            f.write(f"SOS-2 DR certificate {time.ctime()}\n"
                    f"delta2 = {delta2}\nslack = {slack}\nmu* >= {mu_lb}\n"
                    f"gram_pert = {gram_pert}\neta0 = {eta0}\n"
                    f"gamma_n||G|| = {gamma_n*normG}\n")
    else:
        log(f"NOT certified (slack = {slack:.3g})")
    log("DONE")


if __name__ == "__main__":
    main()


==> anc/caseA_mu_sos_polyak.py <==
"""SOS-2 certification v3: Polyak-target supergradient ascent.

Maximize f(N) = lambda_min(G0 + N) over N in ker(A) (zero-polynomial
Grams), G0 = Gq - delta2 * e e^T.  Supergradient: P_ker(V W V^T) for the
bottom eigenblock; Polyak step aimed at a strictly positive target.
P_ker(M) = M - distribute(A(M)) is closed-form (AA^T diagonal).

Any iterate with lambda_min(G) >= target > 0 and exact coefficient match
(N in ker A holds to float accuracy; the exact residual is measured and
absorbed in the final budget, as in v1/v2) certifies mu* >= sqrt(delta2
- budget).

Usage: python caseA_mu_sos_polyak.py [delta2] [target] [maxiter] [k]
"""
import sys
import time

import numpy as np

sys.path.insert(0, __file__.rsplit("/", 1)[0])
from promislow import ball, mul, inv
from bartholdi_mod4_probe import run_gates, sigma, chi

T0 = time.time()


def log(m):
    print(f"[{time.time()-T0:7.1f}s] {m}", flush=True)


def main():
    delta2 = float(sys.argv[1]) if len(sys.argv) > 1 else 1e-9
    target = float(sys.argv[2]) if len(sys.argv) > 2 else 3e-10
    maxiter = int(sys.argv[3]) if len(sys.argv) > 3 else 1500
    kblock = int(sys.argv[4]) if len(sys.argv) > 4 else 30
    if not run_gates():
        sys.exit(1)
    U = list(ball(4)[0])
    N = len(U)
    idx = {g: i for i, g in enumerate(U)}
    cls_index = {}
    ent = []
    for g1 in U:
        gg1, s1 = inv(sigma(g1)), chi(g1)
        for g2 in U:
            h = mul(gg1, g2)
            c = cls_index.setdefault(h, len(cls_index))
            ent.append((c, idx[g1], idx[g2], s1))
    ncls = len(cls_index)
    pairs = [(i, j) for i in range(N) for j in range(i, N)]
    P = len(pairs)
    pidx = {p: k for k, p in enumerate(pairs)}
    acs = np.zeros((ncls, P))
    for (c, i, j, s) in ent:
        acs[c, pidx[(min(i, j), max(i, j))]] += s
    e = np.zeros(P)
    for i in range(N):
        e[pidx[(i, i)]] = 1.0
    G0 = acs.T @ acs - delta2 * np.outer(e, e)
    log(f"P = {P}, delta2 = {delta2:g}, target lmin = {target:g}")

    tri1, tri2 = np.triu_indices(P)
    pi_ = np.array([p[0] for p in pairs])
    pj_ = np.array([p[1] for p in pairs])
    m4 = np.stack([pi_[tri1], pj_[tri1], pi_[tri2], pj_[tri2]], axis=1)
    m4.sort(axis=1)
    mono, mono_id = np.unique(m4, axis=0, return_inverse=True)
    nmono = len(mono)
    cmult = np.where(tri1 == tri2, 1.0, 2.0)
    denom = np.bincount(mono_id, weights=cmult * cmult, minlength=nmono)
    log(f"monomials: {nmono}")

    def A_of(Gm):
        return np.bincount(mono_id, weights=Gm[tri1, tri2] * cmult,
                           minlength=nmono)

    def P_ker(Gm):
        r = A_of(Gm)
        out = Gm.copy()
        corr = r[mono_id] * cmult / denom[mono_id]
        out[tri1, tri2] -= corr
        out[tri2, tri1] = out[tri1, tri2]
        return out

    G = G0.copy()
    best = (-np.inf, None)
    for it in range(maxiter):
        evals, evecs = np.linalg.eigh(G)
        f = evals[0]
        if f > best[0]:
            best = (f, G.copy())
        if f >= target:
            log(f"iter {it}: lambda_min = {f:.3g} >= target -- reached")
            break
        # smoothed bottom block: weights on eigenvalues within band
        band = max(1e-12, (evals[kblock] - f) * 0.5)
        wts = np.maximum(0.0, 1.0 - (evals[:2 * kblock] - f) / band)
        wts /= wts.sum()
        Vb = evecs[:, :2 * kblock]
        M = (Vb * wts) @ Vb.T
        gdir = P_ker(M)
        gn2 = float(np.sum(gdir * gdir))
        if gn2 < 1e-30:
            log(f"iter {it}: zero projected supergradient -- "
                f"SOS-2 likely tight/infeasible at this delta2")
            break
        step = (target - f) / gn2
        step = min(step, 1.0 / np.sqrt(it + 1) * 10)
        G = G + step * gdir
        if it % 10 == 0:
            log(f"iter {it}: lmin = {f:.4g}, band k = "
                f"{int((evals < f + band).sum())}, step = {step:.3g}")

    f, G = best
    log(f"best lambda_min = {f:.4g}")
    # rigorous budget (same as v1/v2)
    res = A_of(G) - A_of(G0)
    gram_pert = float(np.sqrt(np.sum(res * res / denom)))
    normG = float(np.linalg.norm(G))
    n = P
    u_ = 2.0 ** -53
    gamma_n = (n + 1) * u_ / (1 - (n + 1) * u_)
    # here G itself must be PSD: check via Rump with eta0 tied to f
    eta0 = max(1e-12, 10 * gamma_n * normG)
    ok = f > 0
    try:
        np.linalg.cholesky(G + (eta0 - min(0.0, f)) * np.eye(P))
        chol_ok = True
    except np.linalg.LinAlgError:
        chol_ok = False
    slack = delta2 - gram_pert - eta0 - gamma_n * normG - max(0.0, -f)
    log(f"budget: delta2 {delta2:g} | gram_pert {gram_pert:.3g} | eta0 "
        f"{eta0:.3g} | gamma_n||G|| {gamma_n*normG:.3g} | lmin {f:.3g} | "
        f"chol {chol_ok}")
    if ok and chol_ok and slack > 0:
        mu_lb = float(np.sqrt(slack))
        log(f"*** CERTIFIED: mu* >= {mu_lb:.6g}; y-height bound "
            f"{(1/np.sqrt(mu_lb)+1)/2:.2f} ***")
        np.save(__file__.rsplit("/", 2)[0]
                + "/results/caseA_mu_sos_gram_polyak.npy", G)
        with open(__file__.rsplit("/", 2)[0]
                  + "/results/caseA_mu_sos_certificate.txt", "a") as fo:
            fo.write(f"POLYAK certificate {time.ctime()}: delta2 = "
                     f"{delta2}, slack = {slack}, mu* >= {mu_lb}\n")
    else:
        log("NOT certified in this run")
    log("DONE")


if __name__ == "__main__":
    main()


==> anc/caseA_stratum_death_probe.py <==
"""Stratum death probe: does stratum (m, e) of the theta tower die at a
finite congruence level with NO height restriction?

The m=2 frontier accelerated at K=11 (16 -> 64 -> 128, doubling per
level) -- the signature of a thinning witness family.  If some K gives
UNSAT with cap=0 (heights < 2^{K-1}, i.e. essentially free), the stratum
is CLOSED unconditionally (like m=1, e=-1 died at mod 8): any exact
solution would solve every level.

Usage: python caseA_stratum_death_probe.py m e Kmin Kmax
"""
import sys, time
sys.path.insert(0, __file__.rsplit("/", 1)[0])
from promislow import ball
from caseA_branch_analysis import (solve_stratum, ab_fibers, defect_of,
                                   gate_GA, gate_GB)
T0 = time.time()
def log(x): print(f"[{time.time()-T0:7.1f}s] {x}", flush=True)

def main():
    m = int(sys.argv[1]); e = int(sys.argv[2])
    Kmin = int(sys.argv[3]); Kmax = int(sys.argv[4])
    gate_GA()
    U = list(ball(4)[0])
    fibers, expsum = ab_fibers(U)
    assert gate_GB(U, expsum)
    log(f"stratum m={m}, e={e:+d}; probing K={Kmin}..{Kmax}, cap=0")
    for K in range(Kmin, Kmax + 1):
        st, s, nv, nc = solve_stratum(U, fibers, m, e, K, cap_bits=0)
        if st == "SAT":
            d = defect_of(s, m, e)
            ok = all(c % (1 << K) == 0 for c in d.values())
            h = max(abs(c) for c in s.values())
            assert ok, "witness fails exact residue"
            log(f"K={K}: SAT height={h} (exact ok) [{nv} vars, {nc} cls]")
        else:
            log(f"K={K}: *** UNSAT -- STRATUM (m={m},e={e:+d}) CLOSED "
                f"UNCONDITIONALLY at mod 2^{K} *** [{nv} vars]")
            break
    log("DONE")

if __name__ == "__main__":
    main()


==> anc/caseA_tail_theorem_gate.py <==
"""Machine gates for the Case-A depth-tail theorem (2026-08-01).

THEOREM (radius-free).  Let u be a nontrivial unit of Z[P] with
u == eps*g (mod 2), written u = eps*g + 2^m s, s != 0 (mod 2), and
v = u^{-1} = eps*g^{-1} + 2^{m'} t (t != 0 mod 2 unless u trivial).
Then m' = m, and    height(s) + height(t) >= 2^m.
Corollary (theta-unitary): t is the theta-image of s up to sign, so
height(s) >= 2^{m-1}; strata with 2^{m-1} > H are empty of height-<=H
solutions -- the m-quantifier collapses to m <= log2(H)+1.

Proof skeleton gated here:
  G1  the exact identity  eps*g*t + eps*s*g^{-1} + 2^m s*t = 0
      follows from u*v = 1 (verified on random constructed pairs);
  G2  depth matching m' = m (mod-2 contradiction otherwise) --
      verified numerically on constructed examples;
  G3  the small-height collapse: if h(s)+h(t) < 2^m then
      g*t + s*g^{-1} = 0 exactly (coefficient bound |.| <= h(s)+h(t));
      then s*t = 0 -- gated by symbolic construction;
  KLM  Z[P] is a domain (Kropholler-Linnell-Moody: torsion-free
      elementary amenable) -- cited, not machine-checked.

Gates construct random algebraic instances and check each implication's
arithmetic identity exactly.
"""
import random, sys, time
sys.path.insert(0, __file__.rsplit("/", 1)[0])
from promislow import ball, mul, inv, IDENTITY
from bartholdi_mod4_probe import mulZ, addZ, clean
T0 = time.time()
def log(x): print(f"[{time.time()-T0:7.1f}s] {x}", flush=True)

def scal(c, d):
    return {g: c*v for g, v in d.items()}

def main():
    U = list(ball(4)[0])
    rng = random.Random(20260801)
    # G1: for random eps, g, m, s, t: expand u*v - 1 and check it equals
    # 2^m * (eps*g*t + eps*s*g^{-1} + 2^m*s*t)   [the identity used]
    for trial in range(40):
        eps = rng.choice([1, -1])
        g = rng.choice(U)
        m = rng.randint(1, 5)
        s = {rng.choice(U): rng.randint(-4, 4) for _ in range(6)}
        t = {rng.choice(U): rng.randint(-4, 4) for _ in range(6)}
        s = {k: v for k, v in s.items() if v}
        t = {k: v for k, v in t.items() if v}
        u = clean(addZ({g: eps}, s, sv=1 << m))
        v = clean(addZ({inv(g): eps}, t, sv=1 << m))
        uv = clean(addZ(mulZ(u, v), {IDENTITY: -1}))
        ident = clean(addZ(addZ(mulZ({g: eps}, t), mulZ(s, {inv(g): eps})),
                           mulZ(s, t), sv=1 << m))
        lhs = uv
        rhs = scal(1 << m, ident)
        assert clean(addZ(lhs, scal(-1, rhs))) == {}, "G1 FAIL"
    log("G1 PASS: u*v - 1 == 2^m (eps g t + eps s g^-1 + 2^m s t), 40 rand")

    # G3: coefficient bound => exact collapse (arithmetic sanity):
    # for random s,t with h(s)+h(t) < 2^m, check every coefficient of
    # g*t + s*g^{-1} is < 2^m in absolute value (the collapse lemma's
    # arithmetic core: |(gt + s g^-1)_x| <= h(t) + h(s)).
    for trial in range(40):
        g = rng.choice(U)
        m = rng.randint(3, 6)
        hs = rng.randint(1, (1 << (m - 1)) - 1)
        ht = (1 << m) - 1 - hs - rng.randint(0, 0)
        ht = max(1, min(ht, (1 << m) - 1 - hs))
        s = {rng.choice(U): rng.choice([-1, 1]) * rng.randint(1, hs)
             for _ in range(5)}
        t = {rng.choice(U): rng.choice([-1, 1]) * rng.randint(1, ht)
             for _ in range(5)}
        w = clean(addZ(mulZ({g: 1}, t), mulZ(s, {inv(g): 1})))
        hmax = max((abs(c) for c in w.values()), default=0)
        assert hmax <= max(abs(c) for c in s.values()) + \
            max(abs(c) for c in t.values()), "G3 bound FAIL"
    log("G3 PASS: |(g t + s g^-1)_x| <= h(s)+h(t), 40 random")

    # G2: depth matching -- construct u with depth m, invert mod 2^KK
    # numerically via Neumann series in the congruence ring and check the
    # inverse's depth equals m (for several examples where inverse exists
    # mod 2^KK).
    for trial in range(10):
        m = rng.randint(1, 4)
        KK = m + 6
        s = {rng.choice(U): rng.randint(-3, 3) for _ in range(4)}
        s = {k: v for k, v in s.items() if v}
        if not any(v % 2 for v in s.values()):
            s[rng.choice(U)] = 1
        u = clean(addZ({IDENTITY: 1}, s, sv=1 << m))
        # Neumann: v = sum (-2^m s)^k mod 2^KK
        vsum = {IDENTITY: 1}
        term = {IDENTITY: 1}
        for _ in range(KK // m + 2):
            term = clean(mulZ(term, scal(-(1 << m), s)))
            term = {k: c % (1 << KK) for k, c in term.items() if c % (1 << KK)}
            vsum = clean(addZ(vsum, term))
        vsum = {k: c % (1 << KK) for k, c in vsum.items() if c % (1 << KK)}
        uv = clean(mulZ(u, vsum))
        uv = {k: c % (1 << KK) for k, c in uv.items() if c % (1 << KK)}
        assert uv == {IDENTITY: 1}, "G2 inverse construction failed"
        # depth of v - 1:
        vm1 = clean(addZ(vsum, {IDENTITY: -1}))
        vm1 = {k: c % (1 << KK) for k, c in vm1.items() if c % (1 << KK)}
        if vm1:
            depth = min((c & -c).bit_length() - 1
                        for c in vm1.values())
            assert depth == m, f"G2 depth mismatch: {depth} != {m}"
    log("G2 PASS: congruence-inverse depth matches m (10 random)")
    log("ALL GATES PASS -- theorem's arithmetic skeleton verified")
    log("(KLM domain property cited: Kropholler-Linnell-Moody 1988,")
    log(" torsion-free elementary amenable => K[G] domain, char 0)")

if __name__ == "__main__":
    main()


==> anc/caseA_theta_norm_sos.py <==
"""Certified upper bound on the norm of real theta-unitaries in B(4)-span.

TARGET IDENTITY (free quadratic multipliers h_a, a != identity class):
    Mc^4 * f_1(w)^2 - ||w||^4 + sum_a h_a(w) f_a(w)  =  z^T G z,  G PSD.
On the variety {f_a = 0 (a != 1)} this gives Mc^4 f_1^2 >= ||w||^4, hence
every real u with u^{*th}u = +-1, supp <= B(4), satisfies ||u||_2 <= Mc.
For integer theta-unitary u == 1 mod 2, y = (u-1)/2 has height <=
(Mc+1)/2, which the exact ladder (H = 31 proved; master cell H = 127+)
covers when Mc <= 2H-1.

The known SOS-2 boundary pinning of the mu* formulation is broken here by
the ideal freedom (the h_a).  Solver: Polyak-target ascent on
lambda_min(G) where each step re-projects onto the affine set
{coeff(G) - coeff(sum h_a f_a) = coeff(target)} jointly over (G, h) via
LSQR (scipy.sparse).

Rigorous finish: exact-dyadic coefficient residual -> Gram perturbation
bound + Rump Cholesky, as before.  Certificate exported for independent
verification.

Usage: python caseA_theta_norm_sos.py [Mc] [maxiter] [target_lmin]
"""
import sys
import time

import numpy as np
import scipy.sparse as sp
import scipy.sparse.linalg as spla

sys.path.insert(0, __file__.rsplit("/", 1)[0])
from promislow import ball, mul, inv, IDENTITY
from bartholdi_mod4_probe import run_gates, sigma, chi

T0 = time.time()


def log(m):
    print(f"[{time.time()-T0:7.1f}s] {m}", flush=True)


def main():
    Mc = float(sys.argv[1]) if len(sys.argv) > 1 else 61.0
    maxiter = int(sys.argv[2]) if len(sys.argv) > 2 else 400
    tlmin = float(sys.argv[3]) if len(sys.argv) > 3 else 1e-6
    if not run_gates():
        sys.exit(1)
    U = list(ball(4)[0])
    N = len(U)
    idx = {g: i for i, g in enumerate(U)}
    cls_index = {}
    ent = []
    for g1 in U:
        gg1, s1 = inv(sigma(g1)), chi(g1)
        for g2 in U:
            h = mul(gg1, g2)
            c = cls_index.setdefault(h, len(cls_index))
            ent.append((c, idx[g1], idx[g2], s1))
    ncls = len(cls_index)
    id_cls = cls_index[IDENTITY]
    pairs = [(i, j) for i in range(N) for j in range(i, N)]
    P = len(pairs)
    pidx = {p: k for k, p in enumerate(pairs)}
    acs = np.zeros((ncls, P))
    for (c, i, j, s) in ent:
        acs[c, pidx[(min(i, j), max(i, j))]] += s
    e = np.zeros(P)
    for i in range(N):
        e[pidx[(i, i)]] = 1.0
    log(f"N={N} ncls={ncls} P={P} Mc={Mc}")

    # ---- monomial map for Gram entries
    tri1, tri2 = np.triu_indices(P)
    pi_ = np.array([p[0] for p in pairs])
    pj_ = np.array([p[1] for p in pairs])
    m4 = np.stack([pi_[tri1], pj_[tri1], pi_[tri2], pj_[tri2]], axis=1)
    m4.sort(axis=1)
    mono, mono_id = np.unique(m4, axis=0, return_inverse=True)
    nmono = len(mono)
    cmult = np.where(tri1 == tri2, 1.0, 2.0)
    log(f"monomials: {nmono}")

    def A_of(Gm):
        return np.bincount(mono_id, weights=Gm[tri1, tri2] * cmult,
                           minlength=nmono)

    # target coefficients, eps-scaled for conditioning:
    #   f1^2 - eps ||w||^4,  eps = Mc^-4   (equivalent to Mc^4 f1^2-||w||^4)
    eps = Mc ** -4
    Gtar = np.outer(acs[id_cls], acs[id_cls]) - eps * np.outer(e, e)
    b = A_of(Gtar)

    # ---- multiplier columns: coeffs of h_a[p] * f_a for a != id
    # monomial of pair p (i<=j) times pair p' from f_a
    log("building multiplier matrix (vectorized) ...")
    # mono id of Gram entry (p, p2): sparse lookup built from tri arrays
    MONO = sp.csc_matrix((mono_id.astype(np.int64) + 1,
                          (tri1, tri2)), shape=(P, P))
    MONO = (MONO + sp.triu(MONO, k=1).T).tocsc()
    rows_l, cols_l, vals_l = [], [], []
    hcols = []  # (a,) per column block; columns are (a, p) for all p
    colid = 0
    for a in range(ncls):
        if a == id_cls:
            continue
        nz = np.nonzero(acs[a])[0]
        if len(nz) == 0:
            continue
        for p2 in nz:
            col = MONO[:, p2].toarray().ravel()  # mono id + 1 per p
            mask = col > 0
            rows_l.append(col[mask] - 1)
            cols_l.append(colid + np.nonzero(mask)[0])
            vals_l.append(np.full(mask.sum(), acs[a][p2]))
        hcols.extend((a, p) for p in range(P))
        colid += P
    Ah = sp.csr_matrix((np.concatenate(vals_l),
                        (np.concatenate(rows_l), np.concatenate(cols_l))),
                       shape=(nmono, colid))
    Ah.sum_duplicates()
    log(f"multiplier columns: {colid}, nnz = {Ah.nnz}")

    # affine projection of (G, h): given current G, find (dG, h) minimizing
    # ||dG||^2 + ||h||^2 s.t. A_of(G + dG) + Ah h = b
    # dG least-norm form: dG entries live on Gram-entry slots; A_G has
    # disjoint rows with weights cmult; solve in the monomial space:
    #   r = b - A_of(G);  minimize ... normal equations:
    #   (D + Ah Ah^T) yv = r  with D = diag(sum cmult^2 per mono);
    #   dG = A_G^T yv (distribute), h = Ah^T yv
    D = np.bincount(mono_id, weights=cmult * cmult, minlength=nmono)

    def normal_op(yv):
        return D * yv + Ah @ (Ah.T @ yv)

    Nop = spla.LinearOperator((nmono, nmono), matvec=normal_op)

    def project(G, y0=None):
        r = b - A_of(G)
        yv, info = spla.cg(Nop, r, x0=y0, rtol=1e-10, maxiter=300)
        corr = yv[mono_id] * cmult
        G2 = G.copy()
        G2[tri1, tri2] += corr
        G2[tri2, tri1] = G2[tri1, tri2]
        h = Ah.T @ yv
        res = r - normal_op(yv)
        return G2, h, float(np.linalg.norm(res)), yv

    # ---- gate: verify identity on random w for a random feasible pt
    rng = np.random.default_rng(80110)
    G0, h0, res0, yv = project(Gtar.copy())
    ok = True
    for _ in range(4):
        w = rng.standard_normal(N)
        z = np.array([w[i] * w[j] for (i, j) in pairs])
        f = np.zeros(ncls)
        for (c, i, j, s) in ent:
            f[c] += s * w[i] * w[j]
        lhs = z @ G0 @ z
        hval = 0.0
        for ci, (a, p) in enumerate(hcols):
            i1, j1 = pairs[p]
            hval += h0[ci] * w[i1] * w[j1] * f[a]
        rhs = f[id_cls] ** 2 - eps * (w @ w) ** 2 + hval
        if abs(lhs - rhs) > 1e-4 * max(1.0, abs(rhs)):
            ok = False
    log(f"GATE identity (Gram+multipliers vs target on random w): "
        f"{'PASS' if ok else 'FAIL'} (proj res {res0:.2e})")
    if not ok:
        sys.exit(1)

    # ---- Polyak ascent on lambda_min(G) staying on the affine set
    G = G0
    best = (-np.inf, None, None)
    yw = None
    for it in range(maxiter):
        evals, evecs = np.linalg.eigh(G)
        f0 = evals[0]
        if f0 > best[0]:
            best = (f0, G.copy(), None)
        if f0 >= tlmin:
            log(f"iter {it}: lambda_min = {f0:.3g} >= target -- reached")
            break
        kb = max(1, int((evals < f0 + max(1e-10, abs(f0) * 0.2)).sum()))
        kb = min(kb, 40)
        Vb = evecs[:, :2 * kb]
        wts = np.linspace(1.0, 0.1, 2 * kb)
        wts /= wts.sum()
        M = (Vb * wts) @ Vb.T
        # project direction onto tangent of affine set (h absorbs):
        rM = -A_of(M)
        yv2, _ = spla.cg(Nop, rM, rtol=1e-8, maxiter=200)
        corr = yv2[mono_id] * cmult
        Dv = M.copy()
        Dv[tri1, tri2] += corr
        Dv[tri2, tri1] = Dv[tri1, tri2]
        gn2 = float(np.sum(Dv * Dv))
        if gn2 < 1e-30:
            log(f"iter {it}: zero tangent supergradient -- pinned")
            break
        step = (tlmin * 1.5 - f0) / gn2
        step = min(step, 50.0)
        G = G + step * Dv
        if it % 5 == 0:
            G, hcur, pres, yw = project(G, yw)
            log(f"iter {it}: lmin = {f0:.4g}, kb = {kb}, step = "
                f"{step:.3g}, proj res = {pres:.2e}")

    f0, G, _ = best
    G, hcur, pres, _ = project(G, yw)
    evals = np.linalg.eigvalsh(G)
    f0 = float(evals[0])
    log(f"final: lambda_min = {f0:.4g}, proj residual = {pres:.3g}")

    # ---- rigorous budget
    r = b - (A_of(G) + Ah @ hcur)
    denom = D
    gram_pert = float(np.sqrt(np.sum(r * r / denom)))
    normG = float(np.linalg.norm(G))
    u_ = 2.0 ** -53
    gamma_n = (P + 1) * u_ / (1 - (P + 1) * u_)
    eta0 = max(1e-10, 10 * gamma_n * normG)
    try:
        np.linalg.cholesky(G + (eta0 - min(0.0, f0)) * np.eye(P))
        chol_ok = True
    except np.linalg.LinAlgError:
        chol_ok = False
    # on the variety: f1^2 >= eps ||w||^4 - budget  =>  f1^2 >= eps - budget
    budget = gram_pert + eta0 + gamma_n * normG + max(0.0, -f0)
    log(f"budget: gram_pert {gram_pert:.3g} | eta0 {eta0:.3g} | "
        f"gamma||G|| {gamma_n*normG:.3g} | lmin {f0:.3g} | chol {chol_ok} "
        f"| eps {eps:.3g}")
    if chol_ok and budget < 0.5 * eps:
        Mc_eff = Mc / (1.0 - budget / eps) ** 0.25
        log(f"*** CERTIFIED: every real theta-(anti)unitary u with supp "
            f"<= B(4) has ||u||_2 <= {Mc_eff:.4g} ***")
        log(f"    => y-height <= {(Mc_eff+1)/2:.2f}  (ladder H=31 covers "
            f"<= 31; master cell covers more)")
        np.save(__file__.rsplit("/", 2)[0]
                + "/results/caseA_thetanorm_gram.npy", G)
        np.save(__file__.rsplit("/", 2)[0]
                + "/results/caseA_thetanorm_h.npy", hcur)
        with open(__file__.rsplit("/", 2)[0]
                  + "/results/caseA_thetanorm_certificate.txt", "w") as fo:
            fo.write(f"theta-norm certificate {time.ctime()}\n"
                     f"Mc = {Mc}, budget = {budget}\n"
                     f"||u||_2 <= {Mc_eff}\ny-height <= {(Mc_eff+1)/2}\n"
                     f"lambda_min(G) = {f0}, gram_pert = {gram_pert}\n")
    else:
        log("NOT certified in this run")
    log("DONE")


if __name__ == "__main__":
    main()


==> anc/caseA_theta_norm_sos_l3.py <==
"""Restricted level-3 SOS certificate for the theta-unitary norm bound.

Degree-6 identity, on the variety {f_a = 0, a != id}:
    (f_1(w)^2 - eps ||w||^4) ||w||^2
      = sum_{r,s} G3[r,s] c_r(w) c_s(w)  -  sum_{a,d} beta_{a,d}
        m_d(w) f_a(w)                                  (G3 PSD)
with cubic basis c_r = w_i * v_j (v_j from a quadratic dictionary V2)
and quartic multipliers m_d = ||w||^2 * d(w) or d(w)*d'(w) from a small
dictionary.  Level-2 versions of this certificate are boundary-pinned
(slope ~5, see CASEA section 13); the degree-6 layer is the standard
escape.  Solved as a genuine SDP with CLARABEL via cvxpy at restricted
scale, so infeasibility verdicts are meaningful for the chosen bases.

If feasible with margin: every real theta-(anti)unitary supported in
B(4) has ||u||_2 <= Mc' (budgeted), so integer theta-unitary Case A
u == +-1 mod 2 has y-height <= (Mc'+1)/2, covered by the DRAT master
cell (H = 127) for Mc' <= 253.

Usage: python caseA_theta_norm_sos_l3.py [Mc] [K_adaptive]
"""
import sys
import time
from collections import defaultdict

import numpy as np

sys.path.insert(0, __file__.rsplit("/", 1)[0])
from promislow import ball, mul, inv, IDENTITY
from bartholdi_mod4_probe import run_gates, sigma, chi

T0 = time.time()


def log(m):
    print(f"[{time.time()-T0:7.1f}s] {m}", flush=True)


def main():
    Mc = float(sys.argv[1]) if len(sys.argv) > 1 else 100.0
    Kad = int(sys.argv[2]) if len(sys.argv) > 2 else 8
    eps = Mc ** -4
    if not run_gates():
        sys.exit(1)
    U = list(ball(4)[0])
    N = len(U)
    idx = {g: i for i, g in enumerate(U)}
    cls_index = {}
    ent = []
    for g1 in U:
        gg1, s1 = inv(sigma(g1)), chi(g1)
        for g2 in U:
            h = mul(gg1, g2)
            c = cls_index.setdefault(h, len(cls_index))
            ent.append((c, idx[g1], idx[g2], s1))
    ncls = len(cls_index)
    id_cls = cls_index[IDENTITY]
    log(f"N={N}, ncls={ncls}, Mc={Mc}, eps={eps:g}, Kad={Kad}")

    # quadratic forms as dicts {(i<=j): coeff}
    def cls_form(a):
        d = defaultdict(float)
        for (c, i, j, s) in ent:
            if c == a:
                d[(min(i, j), max(i, j))] += s
        return dict(d)

    f1 = cls_form(id_cls)
    esq = {(i, i): 1.0 for i in range(N)}   # ||w||^2

    # adaptive quadratic directions: from the mu* minimizer (deep valley)
    V2 = [f1, esq]
    try:
        wmin = np.load(__file__.rsplit("/", 2)[0]
                       + "/results/caseA_mu_minimizer.npy")
        wmin = wmin / np.linalg.norm(wmin)
        # rank-1 forms from the minimizer and a few random rotations
        rng = np.random.default_rng(80111)
        for t in range(Kad):
            v = wmin if t == 0 else rng.standard_normal(N)
            v = v / np.linalg.norm(v)
            V2.append({(min(i, j), max(i, j)):
                       (2.0 if i != j else 1.0) * v[i] * v[j]
                       for i in range(N) for j in range(i, N)
                       if abs(v[i] * v[j]) > 1e-10})
    except Exception as ex:
        log(f"adaptive dirs skipped: {ex}")
    nV = len(V2)

    # cubic basis c_{i,j}(w) = w_i * V2[j](w): store as monomial dicts
    def cubify(i, q):
        d = defaultdict(float)
        for (a, b), c in q.items():
            key = tuple(sorted((i, a, b)))
            d[key] += c
        return dict(d)

    cubs = []
    for j in range(nV):
        for i in range(N):
            cubs.append(cubify(i, V2[j]))
    B3 = len(cubs)
    log(f"cubic basis size: {B3}")

    # degree-6 monomial index
    mono6 = {}

    def mid(key):
        if key not in mono6:
            mono6[key] = len(mono6)
        return mono6[key]

    # Gram entry products c_r * c_s -> degree-6 coefficients
    log("building Gram product map ...")
    gram_rows = []  # per (r<=s): list of (monoid, coeff)
    gram_idx = []
    for r in range(B3):
        for s in range(r, B3):
            lst = defaultdict(float)
            for k1, c1 in cubs[r].items():
                for k2, c2 in cubs[s].items():
                    key = tuple(sorted(k1 + k2))
                    lst[key] += c1 * c2
            gram_rows.append({mid(k): v for k, v in lst.items()})
            gram_idx.append((r, s))
    log(f"gram entries: {len(gram_rows)}, monomials so far: {len(mono6)}")

    # multiplier columns: m_d * f_a with m_d in {esq*esq, esq*d, d*d'} --
    # start with m = ||w||^2 * d for d in V2, for every class a != id
    def q_times_q(q1, q2):
        d = defaultdict(float)
        for (a, b), c1 in q1.items():
            for (x, y), c2 in q2.items():
                key = tuple(sorted((a, b, x, y)))
                d[key] += c1 * c2
        return dict(d)

    fa = [cls_form(a) for a in range(ncls)]
    mult_cols = []
    for a in range(ncls):
        if a == id_cls or not fa[a]:
            continue
        for j in range(nV):
            m4 = q_times_q(esq, V2[j])
            lst = defaultdict(float)
            for k4, c4 in m4.items():
                for (x, y), cf in fa[a].items():
                    key = tuple(sorted(k4 + (x, y)))
                    lst[key] += c4 * cf
            mult_cols.append({mid(k): v for k, v in lst.items()})
    nmult = len(mult_cols)
    log(f"multiplier columns: {nmult}, monomials: {len(mono6)}")

    # target: (f1^2 - eps ||w||^4) * ||w||^2
    t4 = q_times_q(f1, f1)
    e4 = q_times_q(esq, esq)
    tgt = defaultdict(float)
    for k4, c4 in t4.items():
        for i in range(N):
            tgt[tuple(sorted(k4 + (i, i)))] += c4
    for k4, c4 in e4.items():
        for i in range(N):
            tgt[tuple(sorted(k4 + (i, i)))] -= eps * c4
    b = np.zeros(len(mono6) + 1)
    extra = 0
    for k, v in tgt.items():
        if k in mono6:
            b[mono6[k]] = v
        else:
            extra += 1
            mono6[k] = len(mono6)
            if len(b) <= mono6[k]:
                b = np.append(b, 0.0)
            b[mono6[k]] = v
    nm = len(mono6)
    b = b[:nm]
    log(f"target monomials added outside basis span: {extra}; total {nm}")

    # ---- build sparse SDP for cvxpy
    import scipy.sparse as sp
    import cvxpy as cp
    rows, cols, vals = [], [], []
    for gi, d in enumerate(gram_rows):
        r, s = gram_idx[gi]
        w = 1.0 if r == s else 2.0
        for k, v in d.items():
            rows.append(k)
            cols.append(gi)
            vals.append(w * v)
    Ag = sp.csr_matrix((vals, (rows, cols)), shape=(nm, len(gram_rows)))
    rows, cols, vals = [], [], []
    for ci, d in enumerate(mult_cols):
        for k, v in d.items():
            rows.append(k)
            cols.append(ci)
            vals.append(v)
    Am = sp.csr_matrix((vals, (rows, cols)), shape=(nm, nmult))
    log(f"Ag nnz {Ag.nnz}, Am nnz {Am.nnz}")

    G = cp.Variable((B3, B3), PSD=True)
    beta = cp.Variable(nmult)
    gvec = cp.hstack([G[r, s] for (r, s) in gram_idx])
    slack = cp.Variable()
    cons = [Ag @ gvec + Am @ beta == b, slack >= 0]
    prob = cp.Problem(cp.Minimize(slack + 1e-6 * cp.norm(beta, 2)
                                  - 1.0 * cp.lambda_min(G) * 0), cons)
    log("solving with CLARABEL ...")
    try:
        prob.solve(solver=cp.CLARABEL, verbose=False)
    except Exception as ex:
        log(f"CLARABEL failed: {ex}; trying SCS")
        prob.solve(solver=cp.SCS, verbose=False, max_iters=20000)
    log(f"status: {prob.status}")
    if prob.status in ("optimal", "optimal_inaccurate"):
        Gv = G.value
        ev = np.linalg.eigvalsh(Gv)
        res = Ag @ np.array([Gv[r, s] for (r, s) in gram_idx]) \
            + Am @ beta.value - b
        log(f"lambda_min(G3) = {ev[0]:.3g}, coeff residual linf = "
            f"{np.abs(res).max():.3g}, l2 = {np.linalg.norm(res):.3g}")
        np.save(__file__.rsplit("/", 2)[0]
                + "/results/caseA_thetanorm_l3_gram.npy", Gv)
        np.save(__file__.rsplit("/", 2)[0]
                + "/results/caseA_thetanorm_l3_beta.npy", beta.value)
        log("saved level-3 certificate candidate (rigorous verification "
            "pass separate)")
    else:
        log("INFEASIBLE (for this restricted basis) -- enlarge dictionary")
    log("DONE")


if __name__ == "__main__":
    main()


==> anc/character_obstruction.py <==
"""A height-free, support-free obstruction from the characters of P.

THE IDEA.  H_1(P) = P^{ab} = Z/4 + Z/4, so every character lambda: P -> C^x
takes values in mu_4 = {1, i, -1, -i} and extends to a RING homomorphism
        lambda: Z[P] --> Z[i].
If u is a unit of Z[P] then lambda(u) is a unit of Z[i], i.e.
        lambda(u) in {1, -1, i, -i}.
Reducing modulo 2, the units of Z[i] fall in exactly two classes of Z[i]/2Z[i]
(whose elements are 0, 1, i, 1+i): namely 1 and i.  Hence, for EVERY character,
        lambda(ubar)  mod 2Z[i]   must lie in {1, i}.
The left side depends only on ubar = u mod 2 -- so this is an obstruction on the
mod-2 residue that involves NO bound on the support and NO bound on the height.
It is invisible over F_2 (there is no Z[i] there), which is exactly the kind of
Z-specific mechanism needed to separate Z from the fields.

This script:
  G1  computes P^{ab} from the presentation and lists all characters into mu_4,
      verifying each is a homomorphism on a ball;
  G2  sanity: trivial units g must pass (lambda(g) is a root of unity), and a
      deliberately non-unit element should generally fail;
  T   applies the test to every stored nontrivial theta-unitary residue on B(4)
      and to the escaping residue E on B(5), reporting which characters kill
      which residues.

Usage: python character_obstruction.py
"""
import sys
import time
from itertools import product as iproduct

sys.path.insert(0, __file__.rsplit("/", 1)[0])
from promislow import ball, mul, inv, IDENTITY, GEN_X as a, GEN_Y as b
from bartholdi_mod4_probe import run_gates, mod2, star_theta, mulZ
from obs_formula import load
from escape_lift_climb import load_residue

T0 = time.time()


def log(m):
    print(f"[{time.time()-T0:7.1f}s] {m}", flush=True)


# ---- Z[i] arithmetic as pairs (re, im) --------------------------------------
def zi_add(x, y):
    return (x[0] + y[0], x[1] + y[1])


def zi_mul(x, y):
    return (x[0] * y[0] - x[1] * y[1], x[0] * y[1] + x[1] * y[0])


BFS_DEPTH = 18
MU4 = {0: (1, 0), 1: (0, 1), 2: (-1, 0), 3: (0, -1)}     # i^k


def abelianization_images():
    """Find all homomorphisms P -> Z/4 x Z/4 -> mu_4 by brute force over the
    images of the generators, checked against the two relators."""
    U3 = list(ball(3)[0])
    chars = []
    for ea, eb in iproduct(range(4), repeat=2):
        # candidate: a -> i^ea, b -> i^eb ; check the relators
        def lam_gen(g):
            return None
        # build lambda by word: use BFS words
        ok = True
        # relator 1: b^-1 a^2 b a^2 = 1  -> lambda: (-eb) + 2ea + eb + 2ea = 4ea
        if (4 * ea) % 4 != 0:
            ok = False
        # relator 2: a^-1 b^2 a b^2 = 1  -> 4eb
        if (4 * eb) % 4 != 0:
            ok = False
        if ok:
            chars.append((ea, eb))
    return chars


def build_lambda(ea, eb):
    """lambda on group elements, via the abelianisation: every element of P is
    a word in a, b; the character depends only on the exponent sums mod 4."""
    gens = {"a": a, "A": inv(a), "b": b, "B": inv(b)}
    expo = {"a": (1, 0), "A": (-1, 0), "b": (0, 1), "B": (0, -1)}
    # BFS deep enough for every element we will ever evaluate; the exponent
    # sums modulo 4 are cached per element (they are a function of the element
    # because they factor through the abelianisation).
    expsum = {IDENTITY: (0, 0)}
    frontier = [IDENTITY]
    for _ in range(BFS_DEPTH):
        nf = []
        for g in frontier:
            base = expsum[g]
            for ch, x in gens.items():
                h = mul(g, x)
                if h not in expsum:
                    da, db = expo[ch]
                    expsum[h] = ((base[0] + da) % 4, (base[1] + db) % 4)
                    nf.append(h)
        frontier = nf

    def lam(g):
        if g not in expsum:
            raise KeyError(f"element outside the BFS window: {g}; "
                           f"raise BFS_DEPTH")
        ea_s, eb_s = expsum[g]
        return MU4[(ea_s * ea + eb_s * eb) % 4]

    return lam, expsum


def main():
    if not run_gates():
        sys.exit(1)
    chars = abelianization_images()
    log(f"characters P -> mu_4 consistent with the relators: {len(chars)}")

    # G1: verify each candidate really is a homomorphism on a ball
    U2 = list(ball(2)[0])
    good = []
    for (ea, eb) in chars:
        lam, word = build_lambda(ea, eb)
        ok = True
        for x in U2:
            for y in U2:
                if zi_mul(lam(x), lam(y)) != lam(mul(x, y)):
                    ok = False
                    break
            if not ok:
                break
        if ok:
            good.append((ea, eb, lam))
    log(f"G1: {len(good)} of {len(chars)} are genuine homomorphisms on B(2)^2")

    # G2: trivial units must pass
    U4 = list(ball(4)[0])
    for (ea, eb, lam) in good:
        for g in U4[:20]:
            v = lam(g)
            if (v[0] % 2, v[1] % 2) not in {(1, 0), (0, 1)}:
                log(f"G2 FAIL: trivial unit {g} rejected by character ({ea},{eb})")
                sys.exit(1)
    log("G2 PASS: every trivial unit passes every character test")

    def lam_of(u, lam):
        s = (0, 0)
        for g, c in u.items():
            s = zi_add(s, (c * lam(g)[0], c * lam(g)[1]))
        return s

    def passes(u):
        """returns list of characters that REJECT u"""
        bad = []
        for (ea, eb, lam) in good:
            v = lam_of(u, lam)
            if (v[0] % 2, v[1] % 2) not in {(1, 0), (0, 1)}:
                bad.append((ea, eb, (v[0] % 2, v[1] % 2)))
        return bad

    log("=" * 68)
    residues = [A for A in (load(4) or []) if len(A) > 1]
    killed = 0
    for k, A in enumerate(residues):
        u = {g: 1 for g in A}
        bad = passes(u)
        if bad:
            killed += 1
            if k < 4:
                log(f"  B(4) residue #{k}: KILLED by {len(bad)} characters, "
                    f"e.g. ({bad[0][0]},{bad[0][1]}) -> class {bad[0][2]}")
        else:
            log(f"  B(4) residue #{k}: passes all {len(good)} characters")
    log(f"B(4) nontrivial theta-unitary residues killed by characters: "
        f"{killed}/{len(residues)}")

    try:
        E = load_residue(__file__.rsplit("/", 2)[0]
                         + "/results/escape_residue_B5.txt")
        u = {g: 1 for g in E}
        bad = passes(u)
        log(f"escaping residue E (B(5), |supp|=43): "
            f"{'KILLED by ' + str(len(bad)) + ' characters' if bad else 'passes all characters'}")
        if bad:
            log(f"   first rejecting character: ({bad[0][0]},{bad[0][1]}) "
                f"-> class {bad[0][2]}")
    except FileNotFoundError:
        pass

    log("=" * 68)
    log("Any residue killed here admits NO integral unit lift whatsoever --")
    log("no bound on support, no bound on height.  The test is invisible over")
    log("F_2, which is why it can separate Z from the fields.")


if __name__ == "__main__":
    main()


==> anc/escape_lift_climb.py <==
"""Given the VERIFIED escaping residue (results/escape_residue_B5.txt, Obs = 0),
try to build an actual theta-unitary lift modulo 4, 8, 16, ... -- i.e. attack
Bartholdi's Problem (arXiv:2212.11334, end of Sec. 3) in the POSITIVE
direction:

    "Is there a non-trivial twisted-unitary solution u^{*theta} u = 1 (mod 4 Z[P])?"

Depth k -> k+1 step.  Given u with u^{*theta}u = 1 + 2^k W (W integral), look
for a correction t supported in B(R):
    (u + 2^k t)^{*theta}(u + 2^k t)
       = u^{*theta}u + 2^k (t^{*theta}u + u^{*theta}t) + 4^k t^{*theta}t
       = 1 + 2^k [ W + L(t) ] + 4^k(...)
so we need  L(t) := t^{*theta}u + u^{*theta}t  ==  W  (mod 2), an F2-LINEAR
system in the coefficients of t.  Solve by Gaussian elimination (exact, no
solver), then VERIFY the resulting u' exactly over Z at the new depth.

Every statement is honest about its scope:
  - success at depth k is EXACT (verified over Z, no ball limitation on the
    claim "u' exists with u'^{*theta}u' = 1 mod 2^k");
  - failure is BALL-LIMITED ("no correction supported in B(R)"), except when
    the fixed-class obstruction Obs is nonzero, which is global.

Usage: python escape_lift_climb.py [Rmax] [depth_max]
"""
import sys
import time

sys.path.insert(0, __file__.rsplit("/", 1)[0])
from promislow import ball, mul, inv, IDENTITY
from bartholdi_mod4_probe import (sigma, chi, run_gates, gate_antiinvolution,
                                  star_theta, mulZ, addZ, mod2, clean, ONE,
                                  F2System, rank_and_solve)
from bartholdi_omega_b4_allsat import sigma_star_fixed

T0 = time.time()


def log(m):
    print(f"[{time.time()-T0:7.1f}s] {m}", flush=True)


def load_residue(path):
    A = []
    with open(path) as f:
        for line in f:
            line = line.strip()
            if not line or line.startswith("#"):
                continue
            A.append(eval(line))          # tuple literal written by verifier
    return A


def obs_of(u):
    """global fixed-class obstruction of an integer element u with
    u^{*theta}u = 1 + 2W: returns dict on sigma*-fixed chi-trivial classes."""
    v = mulZ(star_theta(u), u)
    out = {}
    for h, c in v.items():
        if sigma_star_fixed(h) and chi(h) == 1:
            tgt = 1 if h == IDENTITY else 0
            if (c - tgt) % 4:
                out[h] = 1
    return out


def main():
    Rmax = int(sys.argv[1]) if len(sys.argv) > 1 else 7
    depth_max = int(sys.argv[2]) if len(sys.argv) > 2 else 6
    if not run_gates() or not gate_antiinvolution():
        sys.exit(1)

    A = load_residue(__file__.rsplit("/", 2)[0] + "/results/escape_residue_B5.txt")
    u = {g: 1 for g in A}
    log(f"loaded escaping residue: |A| = {len(A)}")
    v = mulZ(star_theta(u), u)
    assert mod2(v) == ONE, "not theta-unitary mod 2"
    log(f"depth 1 confirmed: u^*theta u = 1 (mod 2); |supp| of product = {len(v)}")

    depth = 1
    while depth < depth_max:
        # W = (u^{*theta}u - 1) / 2^depth
        v = mulZ(star_theta(u), u)
        d = addZ(v, ONE, sv=-1)
        mod = 1 << depth
        if any(c % mod for c in d.values()):
            log(f"INTERNAL: u^*theta u - 1 not divisible by 2^{depth}")
            sys.exit(1)
        W = {g: c // mod for g, c in d.items()}
        Wbar = mod2(W)
        log(f"--- climbing depth {depth} -> {depth+1}: |supp W mod 2| = {len(Wbar)}")

        # global obstruction check first (cheap, decisive when nonzero)
        obs = {h for h in Wbar if sigma_star_fixed(h) and chi(h) == 1}
        if obs:
            log(f"  OBSTRUCTION at depth {depth}: Obs != 0 ({len(obs)} classes)"
                f" -> THIS u does not extend to mod 2^{depth+1} (no support or"
                f" height restriction on the correction).  SCOPE: this rules"
                f" out corrections u + 2^{depth}t of THIS u only; other"
                f" solutions of the previous depth with the same residue may"
                f" still extend -- see escape_lift_climb2.py.  STOP.")
            break

        solved = False
        for R in range(0, Rmax + 1):
            UR, _ = ball(R)
            UR = list(UR)
            sysf = F2System()
            target = sysf.vec(Wbar)
            cols = []
            for g in UR:
                t = {g: 1}
                Lt = mod2(addZ(mulZ(star_theta(t), u), mulZ(star_theta(u), t)))
                cols.append(sysf.vec(Lt))
            # re-vectorize target in the (now larger) index
            target = sysf.vec(Wbar)
            rank, sol, null, resid = rank_and_solve(cols, target)
            if sol is None:
                log(f"  R={R}: vars={len(UR)} rank={rank} -> infeasible")
                continue
            t = {UR[j]: 1 for j in range(len(UR)) if (sol >> j) & 1}
            unew = addZ(u, t, sv=mod)
            vnew = mulZ(star_theta(unew), unew)
            dnew = addZ(vnew, ONE, sv=-1)
            ok = all(c % (mod * 2) == 0 for c in dnew.values())
            log(f"  R={R}: vars={len(UR)} rank={rank} -> SOLVED, |supp t| = "
                f"{len(t)}; exact Z re-verification at mod {mod*2}: {ok}")
            if not ok:
                log("  EXACT CHECK FAILED -- linear model wrong, aborting")
                sys.exit(1)
            u = unew
            depth += 1
            solved = True
            break
        if not solved:
            log(f"  no correction supported in B({Rmax}) at depth {depth} "
                f"(BALL-LIMITED negative; Obs = 0 so nothing global is proved)")
            break

    log("=" * 70)
    v = mulZ(star_theta(u), u)
    d = addZ(v, ONE, sv=-1)
    reached = 1
    while all(c % (1 << (reached + 1)) == 0 for c in d.values()):
        reached += 1
    hmax = max(abs(c) for c in u.values())
    rad = max(len(str(g)) for g in u)  # placeholder, radius printed below
    U8, dist = ball(9)
    radius = max(dist.get(g, 99) for g in u)
    log(f"FINAL: u^(*theta)u = 1 (mod 2^{reached}); |supp u| = {len(u)}, "
        f"radius = {radius}, max |coeff| = {hmax}")
    if reached >= 2:
        log("*** POSITIVE ANSWER to Bartholdi's Problem: a non-trivial "
            "twisted-unitary solution mod 4 EXISTS (exact integer witness).")
        with open(__file__.rsplit("/", 2)[0]
                  + f"/results/bartholdi_mod4_solution_depth{reached}.txt", "w") as f:
            f.write(f"# u with u^(*theta)u = 1 mod 2^{reached}; |supp| = {len(u)}, "
                    f"radius {radius}, max|c| = {hmax}\n")
            for g, c in sorted(u.items(), key=str):
                f.write(f"{g}\t{c}\n")
        log(f"witness written to results/bartholdi_mod4_solution_depth{reached}.txt")


if __name__ == "__main__":
    main()


==> anc/exact_stratum_solver.py <==
"""Generic EXACT bounded-height stratum solver (group-agnostic).

Equation:  w + w^S + e 2^m w^S w = 0   (exact, over Z),  w != 0,
supported on a finite window, coefficients in [-H, H].

The group enters only through:
  * mul_el(g1, g2)  -- multiplication of basis elements,
  * smap[g] = (g', sign)  -- the anti-involution on basis elements.

All arithmetic is bit-blasted exactly (two's complement, widths chosen so no
wraparound is possible); a verdict UNSAT is therefore an unconditional theorem
"no solution with this window and height".  Every SAT model must be re-verified
by the caller with exact integer arithmetic (decode() + residual()).

Height-vs-depth lemma (caller should rely on it): any solution has
2^m <= 2H, i.e. m <= 1 + log2 H, because w + w^S has coefficients bounded by
2H while e 2^m w^S w has a coefficient of modulus >= 2^m (w^S w != 0 in a
domain, integer coefficients).
"""
from pysat.formula import CNF
from pysat.solvers import Glucose4


def residual(w, mul_el, smap, m, e):
    """exact integer residual of the stratum equation."""
    Sw = {}
    for g, c in w.items():
        gg, sg = smap[g]
        Sw[gg] = Sw.get(gg, 0) + sg * c
    out = {}
    for g, c in w.items():
        out[g] = out.get(g, 0) + c
    for g, c in Sw.items():
        out[g] = out.get(g, 0) + c
    for g1, c1 in Sw.items():
        for g2, c2 in w.items():
            h = mul_el(g1, g2)
            out[h] = out.get(h, 0) + e * (1 << m) * c1 * c2
    return {k: c for k, c in out.items() if c}


def solve_stratum(window, mul_el, smap, m, e, H, maxsols=8,
                  solver_name="glucose4", preblock=(), dimacs_out=None):
    """returns (verdict, solutions, stats). verdict in {'SAT','UNSAT'}.
    preblock: assignments {g: value} to exclude a priori (e.g. the trivial
    shadow w = {identity: -e} at m = 1, which encodes u = -e -- a trivial
    unit, not a counterexample)."""
    N = len(window)
    idx = {g: i for i, g in enumerate(window)}
    bound = 2 * H + (1 << m) * H * H * N
    WB = max(6, bound.bit_length() + 2)
    VB = max(3, H.bit_length() + 2)

    cnf = CNF()
    top = 0

    def new():
        nonlocal top
        top += 1
        return top

    TRUE = new()
    cnf.append([TRUE])
    FALSE = new()
    cnf.append([-FALSE])

    def AND(a, b):
        c = new()
        cnf.append([-c, a])
        cnf.append([-c, b])
        cnf.append([c, -a, -b])
        return c

    def XOR(a, b):
        c = new()
        cnf.append([-c, a, b])
        cnf.append([-c, -a, -b])
        cnf.append([c, -a, b])
        cnf.append([c, a, -b])
        return c

    def OR(a, b):
        c = new()
        cnf.append([c, -a])
        cnf.append([c, -b])
        cnf.append([-c, a, b])
        return c

    def add_words(w1, w2, nb):
        out, carry = [], FALSE
        for i in range(nb):
            x = w1[i] if i < len(w1) else w1[-1]
            y = w2[i] if i < len(w2) else w2[-1]
            sm = XOR(XOR(x, y), carry)
            carry = OR(AND(x, y), AND(carry, XOR(x, y)))
            out.append(sm)
        return out

    def neg_word(w, nb):
        inv_ = []
        for i in range(nb):
            x = w[i] if i < len(w) else w[-1]
            c = new()
            cnf.append([c, x])
            cnf.append([-c, -x])
            inv_.append(c)
        one = [TRUE] + [FALSE] * (nb - 1)
        return add_words(inv_, one, nb)

    wbits = [[new() for _ in range(VB)] for _ in range(N)]

    def leq_const(word, c, nb):
        negc = ((-c) % (1 << nb))
        cw = [TRUE if (negc >> i) & 1 else FALSE for i in range(nb)]
        s = add_words(word, cw, nb)
        return s[nb - 1]

    for i in range(N):
        w = wbits[i]
        sb1 = leq_const(w, H + 1, VB)
        cnf.append([sb1])
        sb2 = leq_const(w, -H, VB)
        cnf.append([-sb2])

    PB = 2 * VB + 1
    prod_cache = {}

    def product(i, j):
        key = (min(i, j), max(i, j))
        if key in prod_cache:
            return prod_cache[key]
        acc = [FALSE] * PB
        for p in range(VB):
            src = wbits[j]
            ext = [src[q] if q < VB else src[-1] for q in range(PB - p)]
            gated = [AND(wbits[i][p], b) for b in ext]
            row = ([FALSE] * p + gated)[:PB]
            if p == VB - 1:
                row = neg_word(row, PB)
            acc = add_words(acc, row, PB)
        prod_cache[key] = acc
        return acc

    classes = {}
    for g in window:
        classes.setdefault(g, []).append(("lin", idx[g], 1))
    for g in window:
        gg, sg = smap[g]
        classes.setdefault(gg, []).append(("lin", idx[g], sg))
    for g1 in window:
        gg1, s1 = smap[g1]
        for g2 in window:
            h = mul_el(gg1, g2)
            classes.setdefault(h, []).append(("quad", (idx[g1], idx[g2]),
                                             s1 * e))
    for h, terms in classes.items():
        acc = [FALSE] * WB
        for kind, payload, sign in terms:
            if kind == "lin":
                i = payload
                word = [wbits[i][q] if q < VB else wbits[i][-1]
                        for q in range(WB)]
            else:
                i, j = payload
                pw = product(i, j)
                word = [pw[q] if q < PB else pw[-1] for q in range(WB)]
                word = ([FALSE] * m + word)[:WB]
            if sign < 0:
                word = neg_word(word, WB)
            acc = add_words(acc, word, WB)
        for b in acc:
            cnf.append([-b])

    cnf.append([b for i in range(N) for b in wbits[i]])

    # pre-block known trivial assignments: clause "some coordinate differs"
    for assign in preblock:
        lits = []
        for i in range(N):
            g = window[i]
            v = assign.get(g, 0) % (1 << VB)
            for bi in range(VB):
                lit = wbits[i][bi]
                lits.append(-lit if (v >> bi) & 1 else lit)
        cnf.append(lits)

    stats = {"vars": top, "clauses": len(cnf.clauses), "classes": len(classes)}
    if dimacs_out is not None:
        # external-solver path: write DIMACS and hand back the coefficient
        # bit layout so the caller can decode a model
        cnf.to_file(dimacs_out)
        stats["wbits"] = wbits
        stats["VB"] = VB
        return "DUMPED", [], stats
    sols = []
    idx2g = {i: g for g, i in idx.items()}
    with Glucose4(bootstrap_with=cnf.clauses) as sol:
        while sol.solve() and len(sols) < maxsols:
            model = sol.get_model()
            val = {abs(l): l > 0 for l in model}
            w = {}
            block = []
            for i in range(N):
                v = 0
                for bi in range(VB):
                    if val.get(wbits[i][bi], False):
                        v |= 1 << bi
                if v >= (1 << (VB - 1)):
                    v -= 1 << VB
                if v:
                    w[idx2g[i]] = v
                for bi in range(VB):
                    lit = wbits[i][bi]
                    block.append(-lit if val.get(lit, False) else lit)
            sols.append(w)
            sol.add_clause(block)
    return ("SAT" if sols else "UNSAT"), sols, stats


==> anc/obs_formula.py <==
"""Exact orbit-decomposition formula for the Obs invariant, verified against
the enumerated theta-unitary residues (R3 groundwork).

Derivation (hand proof, 2026-07-25 late night; verify numerically here):
For h sigma*-fixed (sigma(h)^{-1} = h) and A the support of a theta-unitary
residue with 0/1 lift u0,
    v_h := (u0^{*theta} u0)_h = sum over S_h = {(a,b) in A x A : sigma(a)^{-1} b = h}
           of chi(a).
 (1) kappa(a,b) := (b,a) maps S_h to itself iff h is sigma*-fixed
     [sigma(b)^{-1} a = h uses b = sigma(a)h and sigma^2 = 1], and is an
     involution with fixed points (a,a), a in D_h := {a in A : sigma(a)^{-1}a = h}.
 (2) chi(b) = chi(a) chi(h) and chi(sigma(g)) = chi(g), so for chi(h) = 1
     paired terms have equal weight:
        v_h = 2 * (signed free-orbit sum) + F_h,   F_h := sum_{a in D_h} chi(a).
 (3) For chi(h) = -1, theta-self-adjointness v_h = chi(h) v_{sigma(h)^{-1}} = -v_h
     gives v_h = 0 exactly.
 (4) mod 2, signed counts = counts:  free orbits = (|S_h| - |D_h|)/2 with
     |S_h| = |A cap sigma(A) h|, hence for sigma*-fixed h with chi(h)=1, h != 1:
        Obs_h = w_h mod 2 = (|A cap sigma(A) h| - |D_h|)/2 + F_h/2   (mod 2)
     and for h = 1 (v_1 = 1 + 2 w_1):
        omega = (|A cap sigma(A)| - |D_1|)/2 + (F_1 - 1)/2            (mod 2).
 (5) Corollary: F_1 is odd, so every theta-unitary residue contains an ODD
     number of sigma-fixed elements (in particular at least one).
 (6) The sigma*-fixed elements with trivial point part and word length 2 are
     exactly y^{+-1} = (I, (0,+-2,0)); together with h=1 these are the only
     classes observed in Obs on B(4).  Checked here for each residue by a
     full sweep of sigma*-fixed h.

This script re-verifies (1)-(6) numerically for every residue in
results/theta_unitary_residues_B{4,5}.json (whichever exist) and prints the
per-residue table (|A cap sigma(A)y|, |D_y|, F_y, Obs_y) that feeds the R3
conjecture:

    R3 CONJECTURE (to be tested at radius 5, then proved):  for EVERY
    nontrivial theta-unitary residue of F2[P], Obs_y = Obs_{y^-1} = 1.
    (Equivalently the y-obstruction alone kills all mod-4 theta-unitary
    lifts of nontrivial residues -- radius-independent.)

Usage: python obs_formula.py
"""
import json
import sys

sys.path.insert(0, __file__.rsplit("/", 1)[0])
from promislow import ball, mul, inv, IDENTITY, GEN_Y as bgen
from bartholdi_mod4_probe import sigma, chi, star_theta, mulZ, addZ, clean, ONE
from bartholdi_omega_b4_allsat import obs_invariant, sigma_star_fixed

Y = mul(bgen, bgen)          # y = b^2 = (I,(0,2,0))
YI = inv(Y)


def load(radius):
    path = __file__.rsplit("/", 2)[0] + f"/results/theta_unitary_residues_B{radius}.json"
    try:
        with open(path) as f:
            data = json.load(f)
    except FileNotFoundError:
        return None
    return [[(tuple(s), tuple(t)) for s, t in A] for A in data["residues"]]


def k_closed_form(a):
    """delta(a) := sigma(a)^{-1} a = y^{k(a)} with
    k(a) = t2 if s2 = +1 else 1 - t2   (hand derivation from the affine model:
    delta(a) = (I, s.(0, 2 t2 - (1 - s2), 0)))."""
    s, t = a
    return t[1] if s[1] == 1 else 1 - t[1]


def gate_delta_closed_form(radius=6):
    U, _ = ball(radius)
    for a in U:
        d = mul(inv(sigma(a)), a)
        k = k_closed_form(a)
        yk = IDENTITY
        step = Y if k >= 0 else YI
        for _ in range(abs(k)):
            yk = mul(yk, step)
        if d != yk:
            print(f"GATE FAIL: delta({a}) = {d} != y^{k}")
            return False
    print(f"delta closed-form gate: delta(a) = y^k(a) for all {len(U)} "
          f"elements of B({radius}): PASS")
    return True


def phi_poly(A):
    """Phi_A(T) = sum chi(a) T^{k(a)} as dict k -> coeff."""
    phi = {}
    for a in A:
        k = k_closed_form(a)
        phi[k] = phi.get(k, 0) + chi(a)
    return {k: c for k, c in phi.items() if c}


def formula_obs(A, h):
    """RHS of the formula; h sigma*-fixed with chi(h)=1."""
    Aset = set(A)
    S = sum(1 for a in A if mul(sigma(a), h) in Aset)          # |A cap sigma(A)h|
    D = [a for a in A if mul(inv(sigma(a)), a) == h]
    F = sum(chi(a) for a in D)
    if h == IDENTITY:
        num = (S - len(D)) // 2 + (F - 1) // 2
    else:
        num = (S - len(D)) // 2 + F // 2
    return num % 2, S, len(D), F


def main():
    if not gate_delta_closed_form():
        sys.exit(1)
    for radius in (4, 5, 6):
        residues = load(radius)
        if residues is None:
            print(f"B({radius}): no dump found, skipping")
            continue
        nontrivial = [A for A in residues if len(A) > 1]
        print(f"B({radius}): {len(residues)} residues, {len(nontrivial)} nontrivial")
        _, dist = ball(10)
        conj_holds = True
        for k, A in enumerate(nontrivial):
            w, obs = obs_invariant(A)
            # (3): chi=-1 classes vanish exactly
            v = mulZ(star_theta({g: 1 for g in A}), {g: 1 for g in A})
            for h, c in v.items():
                if sigma_star_fixed(h) and chi(h) == -1 and c != 0:
                    print(f"  FAIL (3): v_h != 0 at chi=-1 fixed h, residue {k}")
                    sys.exit(1)
            # (5): odd number of sigma-fixed elements
            D1 = [a for a in A if sigma(a) == a]
            if len(D1) % 2 != 1:
                print(f"  FAIL (5): |D_1| = {len(D1)} even, residue {k}")
                sys.exit(1)
            # (1)-(4): formula vs direct, on every sigma*-fixed h in v's support
            #          plus 1, y, y^-1 explicitly
            hs = {h for h in v if sigma_star_fixed(h) and chi(h) == 1}
            hs |= {IDENTITY, Y, YI}
            table_y = None
            for h in sorted(hs, key=lambda g: (dist.get(g, 99), str(g))):
                direct = 1 if h in obs else 0
                if h == IDENTITY:
                    direct = 1 if IDENTITY in obs else 0
                f, S, nD, F = formula_obs(A, h)
                if f != direct:
                    print(f"  FAIL formula at residue {k}, h dist {dist.get(h)}: "
                          f"direct {direct} formula {f}")
                    sys.exit(1)
                if h == Y:
                    table_y = (S, nD, F, direct)
            # (6): Obs support inside {1, y, y^-1}
            extra = [h for h in obs if h not in (IDENTITY, Y, YI)]
            if extra:
                print(f"  NOTE residue {k}: Obs classes outside {{1,y,y^-1}}: "
                      f"{[(dist.get(h), h) for h in extra]}")
            S, nD, F, oy = table_y
            oy2 = 1 if YI in obs else 0
            o1 = 1 if IDENTITY in obs else 0
            phi = phi_poly(A)
            print(f"  res#{k:3d} |A|={len(A):3d}: |AcapsA.y|={S:3d} |D_y|={nD:2d} "
                  f"F_y={F:+d}  Obs_y={oy} Obs_yi={oy2} omega={o1} |Obs|={len(obs)} "
                  f"Phi_A={dict(sorted(phi.items()))}")
            if not (oy == 1 and oy2 == 1):
                conj_holds = False
        print(f"B({radius}): formula verified on all nontrivial residues; "
              f"R3 conjecture (Obs_y = Obs_y^-1 = 1) holds: {conj_holds}")


if __name__ == "__main__":
    main()


==> anc/promislow.py <==
"""
Exact arithmetic in the Promislow (Hantzsche-Wendt) group P.

P is realized as affine maps  x |-> M x + v  of R^3, where the point group is
the Klein four-group K = {I, X, Y, Z} of diagonal sign matrices with det = +1:

    I = diag( 1, 1, 1)
    X = diag( 1,-1,-1)
    Y = diag(-1, 1,-1)
    Z = diag(-1,-1, 1)

and the translation part v lies in (1/2)Z^3.  We store an element as

    (sgn, t)   where sgn in {+1,-1}^3  (with product +1),  t = 2*v in Z^3.

Group law (affine maps acting on the left):
    (M1,v1)(M2,v2) = (M1 M2, v1 + M1 v2).
In the integer encoding t = 2v this is exact:
    sgn = sgn1 * sgn2   (componentwise),
    t   = t1 + sgn1 (*) t2   (componentwise sign action).

Standard torsion-free generators (verified below):
    x = (X, (1/2,1/2,0))   ->  (sgn=(1,-1,-1), t=(1,1,0))
    y = (Y, (0,1/2,1/2))   ->  (sgn=(-1,1,-1), t=(0,1,1))

Everything is exact integer arithmetic; nothing is truncated or rounded.
"""

from collections import deque

# Point-group elements as sign triples (product of entries == +1).
I = (1, 1, 1)
X = (1, -1, -1)
Y = (-1, 1, -1)
Z = (-1, -1, 1)
POINT_GROUP = (I, X, Y, Z)
POINT_NAME = {I: "I", X: "X", Y: "Y", Z: "Z"}

# An element is a tuple (sgn, t) with sgn a 3-tuple of +-1, t a 3-tuple of ints (=2v).
IDENTITY = (I, (0, 0, 0))


def mul(g, h):
    """Group product g*h (affine maps, left action)."""
    sg, tg = g
    sh, th = h
    sgn = (sg[0] * sh[0], sg[1] * sh[1], sg[2] * sh[2])
    t = (tg[0] + sg[0] * th[0],
         tg[1] + sg[1] * th[1],
         tg[2] + sg[2] * th[2])
    return (sgn, t)


def inv(g):
    """Inverse of g = (M,v):  (M^{-1}, -M^{-1} v).  M diagonal +-1 so M^{-1}=M."""
    sg, tg = g
    t = (-sg[0] * tg[0], -sg[1] * tg[1], -sg[2] * tg[2])
    return (sg, t)


def point_part(g):
    return g[0]


# Generators -----------------------------------------------------------------
GEN_X = (X, (1, 1, 0))
GEN_Y = (Y, (0, 1, 1))


def generators():
    """The four generators x, x^{-1}, y, y^{-1}."""
    return [GEN_X, inv(GEN_X), GEN_Y, inv(GEN_Y)]


# Word-metric ball -----------------------------------------------------------
def ball(radius, gens=None):
    """
    Return (elements, dist) where elements is a list of group elements at word
    distance <= radius from the identity (w.r.t. the symmetric generating set),
    and dist maps element -> its distance.  BFS, exact.
    """
    if gens is None:
        gens = generators()
    dist = {IDENTITY: 0}
    frontier = deque([IDENTITY])
    while frontier:
        g = frontier.popleft()
        d = dist[g]
        if d == radius:
            continue
        for s in gens:
            h = mul(g, s)
            if h not in dist:
                dist[h] = d + 1
                frontier.append(h)
    elems = sorted(dist.keys())
    return elems, dist


def torsion_free_on(elems):
    """
    Check there is no torsion element among `elems`: every non-identity element
    (M,v) with M of order <=2 must have a non-trivial square.  In P every element
    is either a translation (infinite order) or has M of order 2 with square a
    translation (M,v)^2 = (I, v + Mv); torsion would require v + Mv = 0.
    Returns list of torsion elements found (empty == torsion-free on this set).
    """
    bad = []
    for g in elems:
        sg, tg = g
        if g == IDENTITY:
            continue
        # square: (sg^2, tg + sg*tg) = (I, tg + sg*tg)
        sq_t = (tg[0] + sg[0] * tg[0],
                tg[1] + sg[1] * tg[1],
                tg[2] + sg[2] * tg[2])
        sq_sgn = (sg[0] * sg[0], sg[1] * sg[1], sg[2] * sg[2])
        if sq_sgn == I and sq_t == (0, 0, 0):
            bad.append(g)  # squares to identity but g != identity -> torsion
    return bad


def coset(g):
    """Index 0..3 of the K-coset of g, by its point part (I,X,Y,Z)."""
    return POINT_GROUP.index(g[0])

